Nuclear mass table in deformed relativistic Hartree-Bogoliubov theory in continuum: I. even-even nuclei

Ground-state properties of even-even nuclei with $8\le Z\le120$ from the proton drip line to the neutron drip line have been investigated using the deformed relativistic Hartree-Bogoliubov theory in continuum (DRHBc) with the density functional PC-PK1. With the effects of deformation and continuum included simultaneously, 2583 even-even nuclei are predicted to be bound. The calculated binding energies, two-nucleon separation energies, root-mean-square (rms) radii of neutron, proton, matter, and charge distributions, quadrupole deformations, and neutron and proton Fermi surfaces are tabulated and compared with available experimental data. The rms deviation from the 637 mass data is 1.518 MeV, providing one of the best microscopic descriptions for nuclear masses. The drip lines obtained from DRHBc calculations are compared with other calculations, including the spherical relativistic continuum Hartree-Bogoliubov (RCHB) and triaxial relativistic Hartree-Bogoliubov (TRHB) calculations with PC-PK1. The deformation and continuum effects on the limits of the nuclear landscape are discussed. Possible peninsulas consisting of bound nuclei beyond the two-neutron drip line are predicted. The systematics of the two-nucleon separation energies, two-nucleon gaps, rms radii, quadrupole deformations, potential energy curves, neutron densities, neutron mean-field potentials, and pairing energies in the DRHBc calculations are also discussed. In addition, the $\alpha$ decay energies extracted are in good agreement with available data.

==> anc/Supplementary_material.txt <==
Table: Ground-state properties of even-even nuclei calculated by the DRHBc theory

Z				Proton number
N				Neutron number
A				Mass number
Eb_cal			(MeV) Binding energy from DRHBc calculations
Ebrot_cal		(MeV) Binding energy plus rotational correction energy from DRHBc calculations, which is suggested to be compared with the experimental value
Eb_exp			(MeV) Binding energy from experimental data
S2n				(MeV) Two-neutron separation energy
S2p				(MeV) Two-proton separation energy
Rn				(fm) Neutron root-mean-square radius
Rp				(fm) Proton root-mean-square radius
Rm				(fm) Matter root-mean-square radius
Rch_cal			(fm) Charge radius from DRHBc calculations
Rch_exp			(fm) Charge radius from experimental data
beta_n			Neutron quadrupole deformation
beta_p			Proton quadrupole deformation
beta_t			Matter quadrupole deformation
lam_n			(MeV) Neutron Fermi surface
lam_p			(MeV) Proton Fermi surface

Note: Unavailable data are shown by ####

Z	A	N	Eb_cal	Ebrot_cal	Eb_exp	S2n	S2p	    Rn	    Rp	    Rm	    Rch_cal	Rch_exp	beta_n	beta_p	beta_t	lam_n	lam_p
8	12	4	59.70	59.70	58.58	####	-2.37	2.33	2.91	2.73	3.02	####	0.000	0.000	0.000	-19.36	-2.15
8	14	6	101.16	101.16	98.73	41.46	1.49	2.25	2.64	2.48	2.76	####	0.000	0.000	0.000	-16.55	-1.18
8	16	8	127.28	127.28	127.62	26.11	20.45	2.63	2.65	2.64	2.77	2.70	0.000	0.000	0.000	-11.42	-7.78
8	18	10	140.97	140.97	139.81	13.69	27.18	2.81	2.64	2.73	2.76	2.77	0.000	0.000	0.000	-6.67	-11.63
8	20	12	152.43	152.43	151.37	11.47	33.79	2.96	2.64	2.84	2.76	####	0.000	0.000	0.000	-5.70	-15.15
8	22	14	162.45	162.45	162.03	10.02	40.10	3.11	2.65	2.95	2.77	####	0.000	0.000	0.000	-4.88	-18.31
8	24	16	171.07	171.07	168.95	8.62	45.83	3.27	2.66	3.08	2.78	####	0.000	0.000	0.000	-3.33	-20.24
8	26	18	174.80	174.80	168.93	3.73	50.72	3.43	2.73	3.23	2.85	####	0.000	0.000	0.000	-2.12	-22.16
8	28	20	178.14	178.14	####	3.34	54.80	3.57	2.79	3.37	2.91	####	0.000	0.000	0.000	-0.85	-24.13
8	30	22	177.41	177.41	####	-0.73	55.27	3.88	2.81	3.63	2.92	####	0.000	0.000	0.000	0.04	-24.59
10	16	6	100.15	100.15	97.33	####	-1.01	2.29	3.01	2.76	3.12	####	0.000	0.000	0.000	-19.51	0.50
10	18	8	133.09	133.09	132.14	32.94	5.81	2.63	2.85	2.75	2.96	2.97	0.000	0.000	0.000	-15.21	-2.47
10	20	10	155.57	158.24	160.64	22.48	14.60	2.87	2.90	2.88	3.01	3.01	0.535	0.550	0.542	-11.69	-7.47
10	22	12	175.57	178.50	177.77	20.00	23.13	2.96	2.84	2.91	2.95	2.95	0.494	0.460	0.479	-8.45	-11.51
10	24	14	189.95	192.86	191.84	14.38	27.50	3.02	2.79	2.92	2.90	2.90	-0.245	-0.197	-0.225	-7.28	-13.05
10	26	16	201.96	201.96	201.55	12.01	30.89	3.17	2.79	3.03	2.90	2.93	0.000	0.000	0.000	-5.29	-14.50
10	28	18	209.59	209.59	206.87	7.63	34.79	3.33	2.86	3.17	2.97	2.96	0.000	0.000	0.000	-4.05	-16.53
10	30	20	216.90	216.90	211.04	7.31	38.76	3.46	2.92	3.29	3.03	####	0.000	0.000	0.000	-2.48	-18.53
10	32	22	218.19	218.19	####	1.29	40.78	3.63	2.95	3.43	3.05	####	0.000	0.000	0.000	-0.93	-19.89
10	34	24	220.39	223.30	####	2.20	43.91	3.80	3.04	3.59	3.14	####	0.448	0.364	0.423	-1.05	-22.58
10	36	26	221.32	223.85	####	0.93	45.98	3.96	3.08	3.74	3.18	####	0.484	0.405	0.462	-0.51	-23.96
10	38	28	221.49	224.49	####	0.17	47.53	4.11	3.08	3.86	3.18	####	0.389	0.325	0.373	-0.29	-24.58
10	40	30	221.34	224.46	####	-0.15	48.98	4.25	3.08	3.99	3.18	####	0.285	0.275	0.283	-0.13	-25.15
12	18	6	96.40	96.40	####	####	-3.75	2.31	3.31	3.01	3.40	####	0.000	0.000	0.000	-22.21	1.88
12	20	8	135.54	135.54	134.56	39.14	2.45	2.64	3.04	2.89	3.14	####	0.000	0.000	0.000	-18.45	-0.95
12	22	10	166.21	169.09	168.58	30.67	10.64	2.83	3.01	2.93	3.11	3.07	0.459	0.518	0.491	-15.69	-3.49
12	24	12	199.01	206.16	198.26	32.80	23.44	2.83	2.86	2.85	2.97	3.06	0.507	0.514	0.511	-12.98	-7.93
12	26	14	215.48	220.52	216.68	16.47	25.53	2.91	2.82	2.86	2.93	3.03	0.261	0.344	0.299	-8.13	-11.26
12	28	16	229.26	231.59	231.63	13.78	27.29	3.14	2.95	3.06	3.06	3.07	0.298	0.344	0.318	-7.21	-12.77
12	30	18	240.96	243.12	241.63	11.71	31.37	3.28	2.98	3.16	3.09	3.11	0.216	0.310	0.254	-5.56	-14.84
12	32	20	252.21	252.21	249.72	11.25	35.31	3.38	3.01	3.24	3.11	3.19	0.000	0.000	0.000	-4.43	-16.87
12	34	22	257.68	260.61	256.71	5.47	39.49	3.55	3.09	3.39	3.19	####	0.377	0.392	0.382	-3.77	-18.20
12	36	24	263.90	266.85	260.80	6.22	43.51	3.67	3.13	3.50	3.23	####	0.435	0.421	0.430	-2.69	-19.84
12	38	26	267.78	271.05	####	3.88	46.46	3.80	3.16	3.61	3.26	####	0.460	0.418	0.447	-1.85	-21.36
12	40	28	270.42	273.57	####	2.64	48.93	3.92	3.18	3.72	3.28	####	0.455	0.407	0.440	-1.17	-22.75
12	42	30	271.64	274.79	####	1.22	50.30	4.06	3.20	3.83	3.30	####	0.385	0.382	0.384	-0.72	-23.68
12	44	32	272.31	275.36	####	0.67	51.37	4.18	3.21	3.94	3.31	####	0.294	0.348	0.309	-0.49	-24.41
12	46	34	272.57	275.31	####	0.26	52.22	4.28	3.23	4.03	3.32	####	0.219	0.317	0.245	-0.24	-25.26
12	48	36	272.35	272.35	####	-0.22	53.15	4.33	3.21	4.08	3.30	####	0.000	0.000	0.000	0.05	-26.38
14	22	8	135.48	135.48	####	####	-0.06	2.66	3.23	3.04	3.33	####	0.000	0.000	0.000	-21.13	0.31
14	24	10	169.91	172.61	172.01	34.43	3.70	2.79	3.10	2.97	3.20	####	-0.207	-0.283	-0.251	-17.12	-1.86
14	26	12	204.03	207.64	206.04	34.12	5.02	2.83	2.97	2.90	3.07	####	0.328	0.250	0.286	-15.95	-2.68
14	28	14	234.29	239.37	236.54	30.26	18.81	2.96	2.99	2.98	3.10	3.12	-0.296	-0.304	-0.300	-12.66	-6.98
14	30	16	253.02	253.02	255.62	18.74	23.77	3.05	2.94	3.00	3.05	3.13	0.000	0.000	0.000	-9.08	-9.97
14	32	18	269.39	271.61	271.41	16.37	28.43	3.22	3.05	3.15	3.15	####	-0.191	-0.194	-0.192	-7.84	-12.04
14	34	20	284.74	284.74	283.46	15.35	32.53	3.31	3.07	3.21	3.17	####	0.000	0.000	0.000	-6.49	-14.35
14	36	22	292.93	292.93	292.05	8.19	35.25	3.42	3.09	3.30	3.19	####	0.000	0.000	0.000	-4.08	-16.28
14	38	24	300.43	303.93	299.93	7.50	36.53	3.56	3.15	3.41	3.25	####	-0.213	-0.216	-0.214	-4.02	-17.73
14	40	26	307.81	311.49	306.23	7.38	40.03	3.69	3.20	3.53	3.30	####	-0.310	-0.286	-0.302	-3.83	-19.29
14	42	28	315.13	318.29	####	7.32	44.71	3.82	3.25	3.64	3.34	####	-0.390	-0.335	-0.372	-2.88	-20.84
14	44	30	318.49	322.01	####	3.35	46.85	3.92	3.25	3.72	3.35	####	-0.341	-0.297	-0.327	-1.78	-21.91
14	46	32	321.19	324.33	####	2.71	48.89	4.02	3.26	3.80	3.36	####	-0.287	-0.256	-0.277	-1.36	-23.04
14	48	34	323.96	323.96	####	2.77	51.39	4.09	3.20	3.85	3.30	####	0.000	0.000	0.000	-1.28	-24.08
14	50	36	324.71	324.71	####	0.76	52.37	4.18	3.25	3.94	3.35	####	0.000	0.000	0.000	-0.49	-25.00
14	52	38	324.97	324.97	####	0.25	53.43	4.27	3.30	4.03	3.40	####	0.000	0.000	0.000	-0.24	-25.82
14	54	40	324.76	324.76	####	-0.21	54.32	4.39	3.36	4.15	3.45	####	0.000	0.000	0.000	0.16	-26.44
16	24	8	133.36	133.36	####	####	-2.12	2.66	3.46	3.22	3.55	####	0.000	0.000	0.000	-23.70	2.10
16	26	10	170.96	170.96	####	37.61	1.06	2.78	3.28	3.10	3.38	####	0.000	0.000	0.000	-18.33	-1.19
16	28	12	207.00	209.32	209.41	36.03	2.97	2.94	3.21	3.10	3.31	####	0.344	0.310	0.324	-17.48	-1.28
16	30	14	241.38	241.38	243.68	34.39	7.09	2.92	3.10	3.02	3.21	####	0.000	0.000	0.000	-15.59	-2.94
16	32	16	269.35	269.35	271.78	27.97	16.33	3.06	3.10	3.08	3.20	3.26	0.000	0.000	0.000	-12.98	-6.79
16	34	18	289.29	289.29	291.84	19.93	19.90	3.19	3.14	3.17	3.24	3.28	0.000	0.000	0.000	-9.98	-8.87
16	36	20	308.37	308.37	308.71	19.08	23.63	3.31	3.18	3.25	3.28	3.30	0.000	0.000	0.000	-8.15	-10.80
16	38	22	320.45	322.56	321.05	12.08	27.52	3.42	3.21	3.33	3.31	####	0.160	0.169	0.164	-6.51	-12.62
16	40	24	332.92	335.55	333.17	12.48	32.49	3.53	3.25	3.42	3.34	####	0.282	0.254	0.271	-6.01	-14.54
16	42	26	343.41	346.39	344.12	10.48	35.59	3.62	3.27	3.49	3.37	####	0.303	0.268	0.290	-4.71	-16.41
16	44	28	351.42	354.35	351.82	8.01	36.28	3.74	3.30	3.59	3.40	####	0.340	0.276	0.317	-3.76	-17.70
16	46	30	357.64	360.41	####	6.22	39.15	3.83	3.31	3.66	3.41	####	0.279	0.239	0.265	-3.07	-19.17
16	48	32	363.01	365.81	####	5.37	41.82	3.93	3.33	3.74	3.42	####	-0.228	-0.187	-0.214	-2.69	-20.29
16	50	34	367.69	367.69	####	4.68	43.73	4.02	3.31	3.80	3.40	####	0.000	0.000	0.000	-2.27	-21.11
16	52	36	370.89	370.89	####	3.20	46.18	4.11	3.36	3.89	3.45	####	-0.031	-0.036	-0.032	-1.64	-22.30
16	54	38	373.47	373.47	####	2.58	48.51	4.19	3.40	3.97	3.50	####	0.000	0.000	0.000	-1.35	-23.45
16	56	40	375.62	375.62	####	2.14	50.86	4.27	3.46	4.05	3.55	####	0.000	0.000	0.000	-0.45	-24.61
16	58	42	375.08	375.08	####	-0.54	51.32	4.43	3.47	4.19	3.56	####	0.000	0.000	0.000	0.12	-25.10
18	30	12	206.58	208.97	####	####	-0.42	2.98	3.38	3.23	3.48	####	0.326	0.240	0.274	-19.27	0.74
18	32	14	244.76	246.95	246.40	38.19	3.38	3.03	3.29	3.18	3.39	3.35	-0.196	-0.202	-0.199	-17.45	-1.19
18	34	16	276.40	276.40	278.72	31.64	7.05	3.11	3.24	3.18	3.34	3.37	0.000	0.000	0.000	-15.07	-3.28
18	36	18	303.66	306.28	306.72	27.26	14.38	3.24	3.28	3.26	3.38	3.39	-0.185	-0.191	-0.188	-12.51	-5.78
18	38	20	327.13	327.13	327.34	23.47	18.76	3.33	3.29	3.31	3.39	3.40	0.000	0.000	0.000	-10.68	-8.73
18	40	22	343.28	343.28	343.81	16.14	22.83	3.42	3.30	3.37	3.40	3.43	0.000	0.000	0.000	-7.89	-10.87
18	42	24	358.45	360.56	359.34	15.17	25.52	3.51	3.32	3.43	3.42	3.44	-0.149	-0.164	-0.155	-7.52	-12.51
18	44	26	372.46	374.98	373.73	14.02	29.06	3.59	3.34	3.49	3.43	3.45	-0.176	-0.175	-0.176	-6.78	-14.10
18	46	28	385.13	387.54	386.97	12.67	33.72	3.66	3.35	3.54	3.44	3.44	-0.206	-0.185	-0.197	-5.61	-15.68
18	48	30	394.43	397.15	395.70	9.30	36.79	3.78	3.38	3.63	3.47	####	-0.211	-0.183	-0.200	-4.52	-16.86
18	50	32	402.35	404.97	####	7.92	39.33	3.88	3.41	3.72	3.50	####	-0.225	-0.186	-0.211	-3.84	-17.92
18	52	34	409.00	411.59	####	6.65	41.31	3.98	3.44	3.80	3.53	####	-0.222	-0.186	-0.209	-3.23	-19.03
18	54	36	414.54	416.86	####	5.54	43.65	4.06	3.46	3.87	3.55	####	-0.169	-0.165	-0.167	-2.69	-20.46
18	56	38	418.94	420.78	####	4.39	45.46	4.14	3.49	3.94	3.58	####	-0.114	-0.144	-0.123	-2.10	-21.88
18	58	40	423.45	423.45	####	4.51	47.83	4.20	3.53	4.01	3.62	####	0.000	0.000	0.000	-1.49	-23.26
18	60	42	424.23	424.23	####	0.78	49.15	4.30	3.55	4.09	3.64	####	0.000	0.000	0.000	-0.48	-24.11
18	62	44	424.46	426.80	####	0.23	49.96	4.41	3.57	4.18	3.66	####	0.065	0.045	0.059	-0.33	-24.77
18	64	46	424.99	427.18	####	0.53	50.92	4.52	3.60	4.28	3.69	####	-0.187	-0.162	-0.180	-0.45	-25.03
18	66	48	425.40	427.76	####	0.42	51.99	4.62	3.62	4.37	3.71	####	-0.231	-0.174	-0.216	-0.36	-25.42
18	68	50	425.66	428.07	####	0.26	53.25	4.72	3.64	4.46	3.73	####	-0.263	-0.182	-0.241	-0.25	-25.79
18	70	52	425.69	428.14	####	0.03	54.53	4.81	3.66	4.55	3.75	####	-0.277	-0.185	-0.253	-0.10	-26.28
18	72	54	425.46	427.91	####	-0.23	55.68	4.90	3.68	4.63	3.77	####	-0.274	-0.185	-0.252	0.07	-26.78
20	32	12	204.21	204.21	####	42.95	-2.36	3.00	3.49	3.32	3.58	####	0.000	0.000	0.000	-21.13	2.39
20	34	14	246.19	246.19	####	41.98	1.43	3.05	3.40	3.26	3.49	####	0.000	0.000	0.000	-19.68	-1.88
20	36	16	281.45	281.45	281.37	35.26	5.04	3.15	3.37	3.28	3.46	3.45	0.000	0.000	0.000	-16.90	-0.98
20	38	18	313.03	313.03	313.12	31.58	9.36	3.26	3.38	3.32	3.47	3.47	0.000	0.000	0.000	-15.43	-3.46
20	40	20	343.06	343.06	342.05	30.03	15.93	3.35	3.39	3.37	3.48	3.48	0.000	0.000	0.000	-12.98	-5.76
20	42	22	363.51	363.51	361.90	20.45	20.23	3.43	3.39	3.41	3.48	3.51	0.000	0.000	0.000	-9.95	-7.79
20	44	24	382.12	382.12	380.96	18.62	23.68	3.50	3.39	3.45	3.48	3.52	0.000	0.000	0.000	-9.12	-9.74
20	46	26	399.38	399.38	398.77	17.26	26.92	3.57	3.40	3.49	3.49	3.50	0.000	0.000	0.000	-8.39	-11.61
20	48	28	415.50	415.50	416.00	16.11	30.37	3.62	3.40	3.53	3.49	3.48	0.000	0.000	0.000	-7.02	-13.39
20	50	30	427.13	427.13	427.51	11.63	32.70	3.73	3.42	3.61	3.51	3.52	0.000	0.000	0.000	-5.76	-14.60
20	52	32	437.53	437.53	438.33	10.40	35.18	3.83	3.44	3.69	3.53	3.55	0.000	0.000	0.000	-5.03	-15.63
20	54	34	446.39	446.39	445.36	8.86	37.39	3.93	3.47	3.76	3.56	####	0.000	0.000	0.000	-4.42	-16.73
20	56	36	454.37	454.37	449.86	7.99	39.83	4.01	3.51	3.84	3.60	####	0.000	0.000	0.000	-4.06	-17.88
20	58	38	461.86	461.86	####	7.49	42.92	4.09	3.54	3.91	3.63	####	0.000	0.000	0.000	-3.73	-19.02
20	60	40	468.83	468.83	####	6.97	45.39	4.16	3.58	3.98	3.67	####	0.000	0.000	0.000	-2.59	-20.22
20	62	42	471.47	471.47	####	2.63	47.24	4.23	3.61	4.04	3.69	####	0.000	0.000	0.000	-1.34	-21.26
20	64	44	473.26	473.26	####	1.80	48.80	4.31	3.63	4.11	3.72	####	0.000	0.000	0.000	-1.04	-22.15
20	66	46	474.65	474.65	####	1.39	49.67	4.40	3.65	4.19	3.74	####	0.000	0.000	0.000	-0.87	-22.95
20	68	48	475.79	475.79	####	1.14	50.39	4.49	3.67	4.26	3.75	####	0.000	0.000	0.000	-0.76	-23.66
20	70	50	476.78	476.78	####	0.98	51.12	4.58	3.68	4.34	3.77	####	0.000	0.000	0.000	-0.67	-24.29
20	72	52	477.63	477.63	####	0.86	51.94	4.67	3.70	4.42	3.78	####	0.000	0.000	0.000	-0.60	-24.87
20	74	54	478.40	478.40	####	0.77	52.94	4.76	3.71	4.50	3.80	####	0.000	0.000	0.000	-0.52	-25.43
20	76	56	479.04	479.04	####	0.64	55.40	4.84	3.73	4.57	3.81	####	0.000	0.000	0.000	-0.42	-25.94
20	78	58	479.52	479.52	####	0.48	55.56	4.92	3.74	4.65	3.83	####	0.000	0.000	0.000	-0.30	-26.44
20	80	60	479.84	479.84	####	0.32	57.13	5.00	3.75	4.72	3.84	####	0.000	0.000	0.000	-0.11	-26.83
20	82	62	479.58	479.58	####	-0.26	58.35	5.08	3.77	4.80	3.85	####	0.000	0.000	0.000	0.20	-27.20
22	38	16	279.05	281.25	####	####	-2.39	3.19	3.51	3.38	3.60	####	0.171	0.181	0.177	-18.57	0.93
22	40	18	314.46	314.46	314.63	35.40	1.43	3.28	3.48	3.39	3.57	####	0.000	0.000	0.000	-17.53	-0.31
22	42	20	348.76	348.76	346.89	34.30	5.70	3.35	3.48	3.42	3.57	####	0.000	0.000	0.000	-15.01	-2.32
22	44	22	373.09	373.09	375.47	24.33	9.58	3.43	3.47	3.45	3.56	3.61	0.000	0.000	0.000	-11.85	-4.21
22	46	24	396.14	398.46	398.20	23.05	14.02	3.52	3.49	3.50	3.58	3.61	0.222	0.200	0.211	-11.24	-7.33
22	48	26	417.05	419.46	418.70	20.91	17.67	3.57	3.48	3.53	3.57	3.59	0.158	0.144	0.152	-10.01	-8.65
22	50	28	436.72	436.72	437.79	19.67	21.22	3.60	3.46	3.54	3.55	3.57	0.000	0.000	0.000	-8.50	-9.90
22	52	30	450.32	450.32	451.97	13.60	23.19	3.71	3.49	3.62	3.58	####	0.000	0.000	0.000	-6.77	-10.92
22	54	32	462.78	462.78	464.38	12.46	25.25	3.81	3.51	3.69	3.60	####	0.000	0.000	0.000	-6.12	-11.99
22	56	34	473.90	473.90	474.21	11.12	27.51	3.89	3.55	3.76	3.63	####	0.000	0.000	0.000	-5.58	-13.15
22	58	36	484.25	484.25	481.84	10.35	29.88	3.98	3.58	3.83	3.67	####	0.000	0.000	0.000	-5.24	-14.34
22	60	38	494.10	494.10	489.17	9.85	32.24	4.05	3.61	3.90	3.70	####	0.000	0.000	0.000	-4.92	-15.51
22	62	40	503.48	503.48	####	9.38	34.65	4.12	3.65	3.96	3.74	####	0.000	0.000	0.000	-3.75	-16.68
22	64	42	508.26	508.26	####	4.78	36.79	4.19	3.67	4.02	3.76	####	0.000	0.000	0.000	-2.34	-17.82
22	66	44	512.03	512.03	####	3.77	38.77	4.25	3.70	4.08	3.78	####	0.000	0.000	0.000	-1.95	-18.86
22	68	46	515.60	517.97	####	3.56	40.94	4.35	3.74	4.16	3.82	####	0.212	0.166	0.197	-1.83	-20.61
22	70	48	518.53	520.94	####	2.93	42.74	4.43	3.76	4.23	3.84	####	0.237	0.171	0.217	-1.49	-21.48
22	72	50	520.85	523.23	####	2.32	44.07	4.51	3.77	4.30	3.86	####	0.235	0.160	0.212	-1.22	-22.09
22	74	52	522.68	525.05	####	1.83	45.05	4.58	3.79	4.36	3.87	####	0.205	0.137	0.185	-1.03	-22.50
22	76	54	524.25	526.58	####	1.57	45.85	4.66	3.79	4.43	3.88	####	0.152	0.100	0.137	-0.93	-22.78
22	78	56	525.73	527.84	####	1.47	46.68	4.74	3.80	4.50	3.88	####	-0.082	-0.048	-0.072	-0.86	-23.03
22	80	58	527.09	527.09	####	1.36	47.57	4.82	3.81	4.57	3.89	####	0.000	0.000	0.000	-0.74	-23.40
22	82	60	528.16	528.16	####	1.07	48.32	4.91	3.82	4.64	3.91	####	0.000	0.000	0.000	-0.53	-23.81
22	84	62	528.75	528.75	####	0.58	49.16	4.99	3.84	4.71	3.92	####	0.000	0.000	0.000	-0.21	-24.21
22	86	64	528.56	528.56	####	-0.18	50.04	5.04	3.87	4.77	3.95	####	0.000	0.000	0.000	0.10	-24.67
24	42	18	313.96	316.27	####	####	-0.50	3.31	3.59	3.47	3.68	####	-0.155	-0.157	-0.156	-19.01	0.57
24	44	20	351.51	351.51	349.78	37.55	2.75	3.37	3.57	3.48	3.65	####	0.000	0.000	0.000	-16.91	-0.95
24	46	22	380.17	382.51	381.98	28.66	7.08	3.46	3.57	3.52	3.66	####	0.193	0.228	0.211	-14.93	-3.00
24	48	24	409.96	412.29	411.47	29.79	13.82	3.54	3.58	3.56	3.67	####	0.308	0.316	0.312	-13.48	-5.22
24	50	26	433.62	435.67	435.05	23.66	16.57	3.58	3.56	3.57	3.65	3.66	0.257	0.268	0.262	-11.03	-7.19
24	52	28	454.84	454.84	456.35	21.22	18.12	3.59	3.52	3.56	3.61	3.65	0.000	0.000	0.000	-10.06	-8.45
24	54	30	471.72	473.73	474.01	16.88	21.40	3.72	3.58	3.66	3.67	3.69	0.231	0.225	0.229	-8.29	-10.08
24	56	32	486.33	488.63	488.50	14.61	23.56	3.81	3.62	3.73	3.70	####	0.225	0.222	0.224	-7.19	-11.31
24	58	34	499.63	501.97	501.35	13.30	25.74	3.89	3.64	3.79	3.72	####	0.193	0.196	0.194	-6.59	-12.40
24	60	36	511.83	514.20	512.41	12.20	27.58	3.96	3.66	3.84	3.74	####	0.131	0.141	0.135	-6.16	-13.32
24	62	38	523.61	523.61	522.50	11.78	29.51	4.02	3.68	3.89	3.76	####	0.000	0.000	0.000	-6.11	-14.22
24	64	40	535.34	535.34	531.43	11.74	31.87	4.09	3.71	3.95	3.79	####	0.000	0.000	0.000	-4.94	-15.36
24	66	42	542.47	542.47	####	7.13	34.21	4.15	3.73	4.00	3.81	####	0.000	0.000	0.000	-3.47	-16.58
24	68	44	549.84	551.94	####	7.37	37.81	4.24	3.78	4.09	3.87	####	0.225	0.244	0.232	-3.73	-17.91
24	70	46	556.07	558.23	####	6.23	40.47	4.31	3.81	4.15	3.89	####	0.265	0.265	0.265	-2.85	-19.07
24	72	48	561.01	563.12	####	4.94	42.48	4.40	3.83	4.22	3.92	####	0.314	0.280	0.303	-2.30	-20.04
24	74	50	564.62	566.76	####	3.61	43.77	4.47	3.85	4.28	3.93	####	0.311	0.269	0.298	-1.73	-20.86
24	76	52	567.33	569.56	####	2.71	44.65	4.54	3.87	4.34	3.95	####	0.293	0.250	0.279	-1.42	-21.52
24	78	54	569.55	571.81	####	2.23	45.30	4.61	3.88	4.40	3.96	####	0.266	0.225	0.253	-1.22	-22.07
24	80	56	571.46	573.71	####	1.91	45.73	4.68	3.89	4.46	3.97	####	0.219	0.189	0.210	-1.07	-22.49
24	82	58	573.16	575.42	####	1.70	46.07	4.75	3.89	4.52	3.97	####	0.150	0.138	0.147	-0.99	-22.77
24	84	60	574.78	574.78	####	1.62	46.62	4.83	3.88	4.58	3.96	####	0.000	0.000	0.000	-0.93	-22.95
24	86	62	576.15	576.15	####	1.37	47.40	4.90	3.90	4.65	3.98	####	0.000	0.000	0.000	-0.65	-23.37
24	88	64	576.86	576.86	####	0.71	48.30	4.96	3.93	4.70	4.01	####	0.000	0.000	0.000	-0.38	-23.86
24	90	66	577.21	577.21	####	0.35	49.36	5.01	3.96	4.76	4.04	####	0.000	0.000	0.000	-0.20	-24.37
24	92	68	577.20	577.20	####	-0.01	50.38	5.06	4.00	4.81	4.08	####	0.000	0.000	0.000	0.00	-24.90
26	46	20	351.81	351.81	####	####	0.30	3.38	3.65	3.53	3.73	####	0.000	0.000	0.000	-18.70	0.32
26	48	22	384.00	386.47	385.09	32.19	3.83	3.45	3.64	3.55	3.72	####	0.144	0.169	0.158	-16.23	-1.22
26	50	24	416.49	418.55	417.70	32.49	6.53	3.53	3.64	3.58	3.72	####	0.268	0.270	0.269	-15.41	-2.23
26	52	26	445.68	447.92	447.70	29.19	12.06	3.57	3.61	3.59	3.70	3.73	0.235	0.240	0.237	-13.20	-4.36
26	54	28	470.35	470.35	471.76	24.67	15.51	3.58	3.57	3.58	3.66	3.69	0.000	0.000	0.000	-11.65	-7.16
26	56	30	489.94	491.81	492.26	19.58	18.21	3.70	3.63	3.67	3.72	3.74	0.230	0.224	0.227	-9.68	-7.68
26	58	32	507.10	509.32	509.95	17.16	20.76	3.80	3.67	3.74	3.76	3.77	0.235	0.228	0.232	-8.50	-8.91
26	60	34	523.05	525.30	525.35	15.96	23.42	3.87	3.70	3.80	3.79	####	0.226	0.222	0.224	-7.74	-10.26
26	62	36	537.22	539.39	538.96	14.17	25.39	3.94	3.72	3.85	3.80	####	0.169	0.182	0.175	-7.08	-11.59
26	64	38	550.74	550.74	551.19	13.51	27.13	4.00	3.73	3.89	3.81	####	0.023	0.025	0.024	-7.27	-13.01
26	66	40	564.79	564.79	562.43	14.05	29.45	4.06	3.76	3.95	3.84	####	0.000	0.000	0.000	-6.13	-14.12
26	68	42	574.40	574.40	####	9.60	31.92	4.12	3.78	3.99	3.86	####	0.000	0.000	0.000	-4.66	-15.40
26	70	44	583.49	585.71	####	9.09	33.64	4.19	3.81	4.06	3.90	####	0.165	0.179	0.170	-4.66	-16.06
26	72	46	591.94	594.06	####	8.45	35.87	4.26	3.84	4.11	3.92	####	0.206	0.212	0.208	-3.85	-16.98
26	74	48	598.66	600.88	####	6.72	37.66	4.33	3.86	4.17	3.94	####	0.233	0.222	0.229	-3.18	-17.87
26	76	50	604.30	606.42	####	5.64	39.68	4.41	3.88	4.23	3.97	####	0.269	0.233	0.257	-2.61	-18.64
26	78	52	608.62	610.87	####	4.33	41.30	4.48	3.90	4.30	3.98	####	0.268	0.226	0.254	-2.12	-19.40
26	80	54	612.21	614.46	####	3.59	42.66	4.55	3.92	4.36	4.00	####	0.259	0.215	0.245	-1.82	-20.11
26	82	56	615.24	617.38	####	3.03	43.78	4.62	3.93	4.41	4.02	####	0.234	0.197	0.222	-1.54	-20.80
26	84	58	617.71	619.82	####	2.47	44.55	4.69	3.95	4.47	4.03	####	0.190	0.168	0.183	-1.34	-21.43
26	86	60	619.90	622.05	####	2.18	45.11	4.76	3.95	4.53	4.03	####	0.121	0.117	0.120	-1.24	-22.01
26	88	62	621.97	621.97	####	2.08	45.82	4.83	3.95	4.59	4.03	####	0.000	0.000	0.000	-1.11	-22.54
26	90	64	623.67	623.67	####	1.69	46.81	4.89	3.98	4.65	4.06	####	0.000	0.000	0.000	-0.90	-23.02
26	92	66	625.00	625.00	####	1.33	47.79	4.95	4.01	4.70	4.09	####	0.000	0.000	0.000	-0.74	-23.55
26	94	68	626.08	626.08	####	1.08	48.89	4.99	4.05	4.75	4.13	####	0.000	0.000	0.000	-0.55	-24.09
26	96	70	626.74	626.74	####	0.66	50.04	5.05	4.09	4.80	4.16	####	0.000	0.000	0.000	0.04	-24.63
28	48	20	349.63	349.63	####	####	-2.18	3.39	3.73	3.59	3.82	####	0.000	0.000	0.000	-20.28	1.83
28	50	22	385.34	385.34	####	35.71	1.34	3.45	3.68	3.58	3.77	####	0.000	0.000	0.000	-17.43	-1.90
28	52	24	419.22	419.22	420.36	33.88	2.73	3.50	3.66	3.58	3.75	####	0.000	0.000	0.000	-16.66	-0.83
28	54	26	451.87	451.87	453.22	32.65	6.19	3.54	3.64	3.59	3.73	####	0.000	0.000	0.000	-16.03	-2.31
28	56	28	483.65	483.65	484.00	31.78	13.30	3.57	3.62	3.60	3.71	####	0.000	0.000	0.000	-13.29	-3.87
28	58	30	503.69	503.69	506.46	20.04	13.76	3.67	3.65	3.66	3.74	3.78	0.000	0.000	0.000	-10.07	-5.23
28	60	32	522.90	525.75	526.85	19.21	15.81	3.77	3.70	3.74	3.79	3.81	-0.149	-0.128	-0.139	-9.86	-6.73
28	62	34	541.90	544.08	545.26	18.99	18.84	3.87	3.75	3.82	3.84	3.84	-0.231	-0.199	-0.216	-9.09	-8.26
28	64	36	559.03	561.55	561.76	17.13	21.80	3.92	3.75	3.85	3.84	3.86	-0.127	-0.108	-0.119	-8.66	-9.24
28	66	38	575.79	575.79	576.81	16.76	25.05	3.97	3.77	3.89	3.86	####	0.000	0.000	0.000	-8.46	-10.36
28	68	40	592.02	592.02	590.41	16.23	27.23	4.04	3.80	3.94	3.88	3.89	0.000	0.000	0.000	-7.30	-11.50
28	70	42	604.22	604.22	602.30	12.20	29.82	4.09	3.81	3.98	3.90	####	0.000	0.000	0.000	-5.90	-12.73
28	72	44	615.09	615.09	613.46	10.87	31.60	4.15	3.83	4.03	3.92	####	0.000	0.000	0.000	-5.36	-13.97
28	74	46	625.05	625.05	####	9.96	33.11	4.19	3.85	4.07	3.93	####	0.000	0.000	0.000	-4.91	-15.18
28	76	48	634.31	634.31	####	9.26	35.64	4.24	3.87	4.11	3.95	####	0.000	0.000	0.000	-4.48	-16.40
28	78	50	642.86	642.86	####	8.55	38.56	4.28	3.89	4.14	3.97	####	0.000	0.000	0.000	-3.37	-17.66
28	80	52	647.64	647.64	####	4.79	39.02	4.38	3.90	4.22	3.98	####	0.000	0.000	0.000	-2.49	-18.09
28	82	54	652.00	652.00	####	4.36	39.79	4.46	3.92	4.28	4.00	####	0.000	0.000	0.000	-2.29	-18.56
28	84	56	656.06	656.06	####	4.06	40.82	4.55	3.93	4.35	4.01	####	0.000	0.000	0.000	-2.12	-19.06
28	86	58	659.80	659.80	####	3.74	42.09	4.63	3.95	4.42	4.03	####	0.000	0.000	0.000	-1.95	-19.56
28	88	60	663.22	663.22	####	3.42	43.32	4.70	3.97	4.48	4.05	####	0.000	0.000	0.000	-1.77	-19.98
28	90	62	666.28	666.28	####	3.06	44.30	4.77	3.99	4.54	4.07	####	0.000	0.000	0.000	-1.58	-20.53
28	92	64	668.93	668.93	####	2.65	45.26	4.83	4.02	4.60	4.10	####	0.000	0.000	0.000	-1.40	-21.14
28	94	66	671.31	671.31	####	2.38	46.31	4.89	4.05	4.65	4.13	####	0.000	0.000	0.000	-1.26	-21.73
28	96	68	673.46	673.46	####	2.15	47.38	4.94	4.09	4.70	4.17	####	0.000	0.000	0.000	-1.09	-22.39
28	98	70	675.22	675.22	####	1.76	48.47	4.98	4.13	4.76	4.20	####	0.000	0.000	0.000	-0.45	-23.03
28	100	72	674.84	674.84	####	-0.38	49.14	5.05	4.15	4.81	4.23	####	0.000	0.000	0.000	0.22	-23.56
30	54	24	417.87	419.99	####	36.64	-1.34	3.56	3.81	3.70	3.89	####	0.220	0.244	0.234	-18.03	1.08
30	56	26	452.81	454.64	####	34.94	0.94	3.60	3.78	3.70	3.86	####	0.217	0.243	0.231	-16.35	-0.09
30	58	28	484.88	484.88	486.96	32.07	1.23	3.61	3.73	3.67	3.82	####	0.000	0.000	0.000	-14.49	-0.46
30	60	30	511.89	514.36	514.98	27.01	8.20	3.72	3.77	3.74	3.85	####	0.216	0.227	0.222	-12.77	-3.03
30	62	32	533.81	536.25	538.12	21.92	10.90	3.80	3.80	3.80	3.88	3.90	0.222	0.230	0.226	-10.90	-4.49
30	64	34	554.56	556.73	559.10	20.75	12.66	3.87	3.82	3.85	3.91	3.93	0.222	0.228	0.225	-10.11	-5.89
30	66	36	573.58	576.57	578.14	19.02	14.55	3.94	3.85	3.90	3.93	3.95	-0.185	-0.180	-0.183	-9.53	-6.84
30	68	38	592.03	594.38	595.39	18.45	16.24	3.99	3.86	3.93	3.94	3.97	-0.117	-0.119	-0.118	-9.07	-7.73
30	70	40	610.12	610.12	611.09	18.09	18.10	4.05	3.87	3.97	3.95	3.98	0.000	0.000	0.000	-8.46	-8.59
30	72	42	624.61	624.61	625.81	14.49	20.39	4.10	3.89	4.01	3.97	4.00	0.000	0.000	0.000	-7.05	-9.74
30	74	44	639.12	641.08	639.56	14.51	24.04	4.17	3.92	4.07	4.00	4.01	0.179	0.196	0.186	-7.20	-11.54
30	76	46	652.48	653.89	652.25	13.35	27.43	4.22	3.94	4.11	4.02	4.02	0.206	0.214	0.209	-6.06	-12.99
30	78	48	663.18	665.08	663.58	10.71	28.88	4.27	3.95	4.15	4.03	4.03	0.174	0.187	0.179	-4.95	-13.97
30	80	50	673.04	673.04	673.88	9.86	30.18	4.28	3.95	4.16	4.03	4.02	0.000	0.000	0.000	-4.33	-14.54
30	82	52	679.83	681.26	680.69	6.79	32.19	4.39	3.99	4.25	4.07	####	0.200	0.178	0.192	-3.55	-15.79
30	84	54	686.23	688.25	####	6.40	34.22	4.47	4.02	4.31	4.10	####	0.230	0.197	0.218	-3.15	-16.68
30	86	56	691.85	693.83	####	5.62	35.79	4.54	4.04	4.37	4.12	####	0.243	0.203	0.229	-2.75	-17.48
30	88	58	696.58	698.55	####	4.74	36.79	4.61	4.06	4.43	4.14	####	0.231	0.201	0.221	-2.38	-18.12
30	90	60	701.17	703.74	####	4.58	37.95	4.69	4.10	4.50	4.18	####	-0.240	-0.197	-0.225	-2.29	-18.64
30	92	62	705.17	707.71	####	4.01	38.90	4.75	4.11	4.55	4.19	####	-0.214	-0.179	-0.202	-2.03	-19.23
30	94	64	708.73	711.16	####	3.55	39.80	4.80	4.13	4.60	4.21	####	-0.178	-0.157	-0.171	-1.81	-19.74
30	96	66	711.91	714.26	####	3.18	40.60	4.85	4.14	4.64	4.22	####	-0.114	-0.114	-0.114	-1.73	-20.07
30	98	68	715.22	715.22	####	3.31	41.76	4.90	4.16	4.69	4.23	####	0.000	0.000	0.000	-1.86	-20.40
30	100	70	718.56	718.56	####	3.33	43.34	4.95	4.19	4.74	4.26	####	0.000	0.000	0.000	-1.18	-21.11
30	102	72	719.45	719.45	####	0.89	44.61	5.00	4.22	4.78	4.29	####	0.000	0.000	0.000	-0.37	-21.83
30	104	74	719.93	722.02	####	0.48	46.05	5.07	4.25	4.85	4.32	####	0.147	0.159	0.150	-0.61	-22.76
30	106	76	720.89	723.03	####	0.96	47.61	5.14	4.28	4.91	4.35	####	0.216	0.201	0.212	-0.49	-23.31
30	108	78	721.50	723.61	####	0.61	48.26	5.22	4.30	4.98	4.38	####	0.265	0.223	0.253	-0.29	-23.68
30	110	80	721.63	723.81	####	0.13	48.87	5.29	4.32	5.05	4.40	####	0.293	0.238	0.278	-0.07	-24.03
30	112	82	721.40	723.63	####	-0.23	49.40	5.36	4.35	5.11	4.42	####	0.314	0.250	0.297	0.08	-24.35
32	60	28	484.28	487.05	####	####	-0.59	3.65	3.84	3.76	3.93	####	-0.095	-0.125	-0.111	-15.79	0.30
32	62	30	514.01	516.47	####	29.72	2.12	3.75	3.87	3.81	3.95	####	0.221	0.235	0.228	-14.19	-0.81
32	64	32	539.68	542.65	545.84	25.67	5.87	3.83	3.89	3.86	3.97	####	0.230	0.240	0.235	-12.69	-2.57
32	66	34	564.83	567.82	569.28	25.15	10.27	3.91	3.92	3.92	4.00	####	-0.252	-0.251	-0.252	-11.88	-4.68
32	68	36	585.99	589.27	590.79	21.16	12.41	3.97	3.94	3.96	4.02	####	-0.233	-0.236	-0.234	-10.47	-5.78
32	70	38	606.14	608.97	610.52	20.16	14.11	4.02	3.94	3.98	4.02	4.04	-0.178	-0.191	-0.184	-9.99	-6.69
32	72	40	625.72	625.72	628.69	19.58	15.60	4.06	3.94	4.01	4.02	4.06	0.000	0.000	0.000	-9.61	-7.41
32	74	42	642.55	642.55	645.66	16.83	17.94	4.11	3.95	4.04	4.03	4.07	0.013	0.017	0.015	-8.22	-8.57
32	76	44	659.49	661.84	661.60	16.94	20.37	4.17	3.98	4.09	4.06	4.08	0.164	0.183	0.172	-8.29	-9.66
32	78	46	675.32	677.39	676.39	15.82	22.84	4.22	4.00	4.13	4.08	####	0.186	0.201	0.192	-7.41	-10.83
32	80	48	689.01	690.95	690.21	13.69	25.83	4.26	4.01	4.16	4.09	####	0.164	0.184	0.172	-6.11	-12.21
32	82	50	700.65	700.65	702.23	11.64	27.61	4.29	4.01	4.18	4.09	####	0.000	0.000	0.000	-5.30	-13.28
32	84	52	708.93	711.08	711.10	8.28	29.10	4.39	4.05	4.26	4.13	####	0.187	0.176	0.183	-4.45	-13.85
32	86	54	717.04	719.48	718.50	8.11	30.81	4.46	4.08	4.32	4.16	####	0.229	0.201	0.219	-4.04	-14.74
32	88	56	724.48	726.83	####	7.44	32.63	4.53	4.11	4.38	4.18	####	0.250	0.213	0.237	-3.58	-15.66
32	90	58	731.24	733.75	####	6.76	34.66	4.62	4.14	4.46	4.22	####	-0.269	-0.230	-0.255	-3.42	-16.73
32	92	60	737.19	739.89	####	5.95	36.02	4.68	4.16	4.50	4.24	####	-0.258	-0.223	-0.246	-2.92	-17.42
32	94	62	742.43	745.16	####	5.24	37.25	4.73	4.18	4.55	4.26	####	-0.241	-0.213	-0.231	-2.65	-18.07
32	96	64	747.16	749.74	####	4.74	38.44	4.78	4.20	4.60	4.28	####	-0.225	-0.204	-0.218	-2.35	-18.71
32	98	66	751.24	753.76	####	4.08	39.33	4.83	4.22	4.64	4.30	####	-0.200	-0.191	-0.197	-2.05	-19.28
32	100	68	754.90	757.18	####	3.65	39.68	4.88	4.22	4.68	4.30	####	-0.078	-0.094	-0.083	-2.21	-19.47
32	102	70	759.49	759.49	####	4.60	40.94	4.92	4.24	4.72	4.32	####	0.000	0.000	0.000	-1.91	-20.04
32	104	72	761.89	761.89	####	2.39	42.44	4.97	4.27	4.76	4.34	####	0.000	0.000	0.000	-1.07	-20.80
32	106	74	763.89	766.15	####	2.01	43.96	5.02	4.30	4.82	4.37	####	0.119	0.146	0.127	-1.17	-21.41
32	108	76	765.87	768.10	####	1.98	44.99	5.08	4.33	4.87	4.40	####	0.171	0.181	0.174	-0.95	-21.95
32	110	78	767.36	769.55	####	1.49	45.86	5.15	4.35	4.93	4.42	####	0.220	0.201	0.214	-0.73	-22.42
32	112	80	768.43	770.55	####	1.07	46.80	5.22	4.37	4.99	4.44	####	0.258	0.214	0.245	-0.50	-22.88
32	114	82	769.03	771.22	####	0.60	47.63	5.29	4.39	5.05	4.46	####	0.281	0.222	0.264	-0.29	-23.33
32	116	84	769.26	771.43	####	0.23	48.37	5.36	4.41	5.11	4.48	####	0.297	0.226	0.277	-0.13	-23.74
32	118	86	769.13	771.29	####	-0.13	49.11	5.42	4.42	5.17	4.49	####	0.301	0.227	0.281	0.04	-24.15
34	64	30	514.08	516.32	####	####	0.08	3.78	3.95	3.87	4.03	####	0.221	0.235	0.229	-15.53	0.36
34	66	32	544.02	546.99	####	29.93	4.34	3.87	3.99	3.93	4.07	####	-0.242	-0.266	-0.255	-14.79	-1.36
34	68	34	572.94	575.95	576.44	28.92	8.11	3.93	4.00	3.97	4.08	####	-0.259	-0.270	-0.265	-13.26	-2.75
34	70	36	596.35	599.46	600.32	23.40	10.36	4.00	4.01	4.00	4.09	####	-0.262	-0.269	-0.266	-11.49	-3.97
34	72	38	618.36	621.16	622.40	22.02	12.22	4.05	4.02	4.04	4.10	####	-0.241	-0.254	-0.247	-10.91	-5.06
34	74	40	639.32	641.86	642.89	20.95	13.60	4.10	4.03	4.06	4.11	4.07	-0.213	-0.228	-0.220	-10.29	-6.27
34	76	42	658.75	661.35	662.07	19.44	16.20	4.15	4.04	4.10	4.12	4.14	-0.213	-0.227	-0.219	-9.39	-7.39
34	78	44	677.20	679.54	679.99	18.44	17.70	4.18	4.04	4.12	4.12	4.14	0.146	0.166	0.155	-9.35	-8.30
34	80	46	695.32	697.44	696.87	18.13	20.01	4.23	4.05	4.15	4.13	4.14	0.176	0.194	0.183	-8.64	-9.28
34	82	48	711.68	713.71	712.84	16.36	22.67	4.27	4.06	4.18	4.14	4.14	0.164	0.188	0.174	-7.15	-10.40
34	84	50	725.79	725.79	727.34	14.11	25.14	4.29	4.06	4.20	4.14	####	0.000	0.000	0.000	-6.33	-11.96
34	86	52	735.11	737.44	738.04	9.32	26.18	4.39	4.10	4.28	4.18	####	-0.183	-0.195	-0.188	-5.26	-12.41
34	88	54	745.04	747.64	747.56	9.93	28.00	4.47	4.14	4.34	4.21	####	-0.222	-0.218	-0.220	-5.02	-13.24
34	90	56	754.57	757.22	755.62	9.53	30.10	4.54	4.17	4.40	4.24	####	-0.252	-0.233	-0.245	-4.75	-14.09
34	92	58	763.47	765.92	####	8.89	32.22	4.61	4.19	4.46	4.27	####	-0.276	-0.243	-0.264	-4.18	-14.91
34	94	60	770.76	773.41	####	7.30	33.58	4.66	4.22	4.51	4.29	####	-0.271	-0.241	-0.260	-3.58	-15.61
34	96	62	777.30	779.96	####	6.53	34.87	4.72	4.24	4.55	4.31	####	-0.261	-0.237	-0.252	-3.29	-16.30
34	98	64	783.34	785.85	####	6.05	36.18	4.77	4.26	4.60	4.33	####	-0.253	-0.233	-0.246	-3.01	-17.01
34	100	66	788.74	791.14	####	5.39	37.49	4.82	4.28	4.64	4.36	####	-0.247	-0.231	-0.241	-2.64	-17.74
34	102	68	793.32	795.74	####	4.58	38.42	4.86	4.30	4.68	4.38	####	-0.224	-0.219	-0.223	-2.32	-18.40
34	104	70	797.40	799.55	####	4.08	37.90	4.91	4.32	4.72	4.39	####	-0.200	-0.210	-0.204	-2.09	-18.99
34	106	72	802.29	802.29	####	4.90	40.41	4.94	4.31	4.75	4.39	####	0.000	0.000	0.000	-1.81	-19.76
34	108	74	805.46	807.74	####	3.17	41.57	4.99	4.34	4.79	4.41	####	0.074	0.094	0.080	-1.66	-20.35
34	110	76	808.50	810.70	####	3.04	42.62	5.04	4.37	4.84	4.44	####	0.126	0.143	0.131	-1.47	-20.80
34	112	78	810.98	813.16	####	2.48	43.62	5.09	4.39	4.89	4.46	####	0.164	0.169	0.165	-1.15	-21.26
34	114	80	812.90	815.00	####	1.92	44.46	5.16	4.41	4.95	4.48	####	0.218	0.195	0.211	-0.94	-21.59
34	116	82	814.38	816.52	####	1.49	45.35	5.23	4.43	5.01	4.50	####	0.251	0.209	0.239	-0.72	-21.95
34	118	84	815.49	817.67	####	1.11	46.23	5.30	4.45	5.07	4.52	####	0.273	0.219	0.258	-0.55	-22.32
34	120	86	816.27	818.41	####	0.78	47.14	5.36	4.46	5.12	4.53	####	0.286	0.223	0.269	-0.37	-22.68
34	122	88	816.67	818.88	####	0.39	47.97	5.42	4.48	5.18	4.55	####	0.288	0.225	0.270	-0.19	-23.03
34	124	90	816.91	818.99	####	0.25	48.89	5.49	4.50	5.24	4.57	####	-0.277	-0.221	-0.262	-0.29	-23.54
34	126	92	816.48	818.67	####	-0.44	49.02	5.55	4.51	5.29	4.58	####	0.273	0.221	0.259	0.11	-23.69
36	68	32	543.93	547.25	####	####	-0.09	3.90	4.06	3.98	4.14	####	-0.239	-0.259	-0.249	-15.92	0.42
36	70	34	575.13	578.28	####	31.21	2.19	3.96	4.07	4.02	4.15	####	-0.264	-0.283	-0.273	-14.51	-0.63
36	72	36	602.27	605.21	606.91	27.13	5.92	4.04	4.10	4.07	4.18	4.16	-0.332	-0.344	-0.338	-12.95	-2.13
36	74	38	626.76	629.80	631.44	24.50	8.40	4.12	4.14	4.13	4.22	4.19	0.474	0.480	0.477	-12.50	-4.47
36	76	40	650.34	650.34	654.27	23.58	11.03	4.08	4.06	4.07	4.14	4.20	0.000	0.000	0.000	-11.87	-5.24
36	78	42	671.79	671.79	675.58	21.45	13.04	4.13	4.07	4.10	4.15	4.20	0.000	0.000	0.000	-10.48	-6.39
36	80	44	692.29	694.56	695.43	20.50	15.09	4.18	4.08	4.14	4.16	4.20	0.091	0.100	0.095	-10.14	-7.21
36	82	46	712.08	714.22	714.28	19.79	16.75	4.23	4.10	4.17	4.17	4.19	0.132	0.137	0.134	-9.61	-7.98
36	84	48	730.50	732.29	732.27	18.42	18.82	4.27	4.10	4.20	4.18	4.19	0.123	0.131	0.126	-8.61	-9.03
36	86	50	748.06	748.06	749.23	17.55	22.27	4.29	4.10	4.21	4.18	4.18	0.000	0.000	0.000	-7.24	-10.48
36	88	52	758.39	760.95	761.80	10.34	23.28	4.37	4.13	4.28	4.21	4.22	-0.107	-0.109	-0.108	-5.57	-11.20
36	90	54	769.21	771.96	773.21	10.82	24.16	4.45	4.17	4.34	4.25	4.24	-0.183	-0.176	-0.180	-5.59	-11.63
36	92	56	780.12	782.96	783.17	10.91	25.54	4.53	4.22	4.41	4.30	4.27	-0.249	-0.240	-0.245	-5.50	-12.18
36	94	58	790.64	793.33	791.89	10.52	27.17	4.60	4.26	4.47	4.33	4.30	-0.287	-0.274	-0.282	-5.03	-12.89
36	96	60	799.88	802.58	799.76	9.24	29.12	4.67	4.30	4.53	4.37	4.33	-0.319	-0.305	-0.314	-4.36	-13.86
36	98	62	807.76	810.61	####	7.88	30.46	4.72	4.32	4.57	4.39	####	-0.309	-0.297	-0.304	-3.94	-14.61
36	100	64	815.10	817.69	####	7.34	31.75	4.74	4.30	4.59	4.37	####	-0.219	-0.196	-0.211	-3.82	-15.42
36	102	66	822.04	824.56	####	6.94	33.30	4.79	4.31	4.63	4.39	####	-0.201	-0.183	-0.195	-3.41	-16.24
36	104	68	828.32	830.75	####	6.29	35.00	4.83	4.32	4.66	4.39	####	-0.137	-0.135	-0.136	-3.25	-17.20
36	106	70	835.13	835.13	####	6.81	37.74	4.88	4.33	4.70	4.40	####	0.000	0.000	0.000	-3.30	-17.92
36	108	72	840.56	840.56	####	5.43	38.27	4.92	4.35	4.74	4.42	####	0.000	0.000	0.000	-2.53	-18.62
36	110	74	845.02	845.02	####	4.46	39.56	4.96	4.37	4.77	4.44	####	0.000	0.000	0.000	-2.20	-19.30
36	112	76	849.00	851.12	####	3.98	40.50	5.00	4.40	4.81	4.47	####	0.059	0.067	0.062	-1.98	-19.84
36	114	78	852.56	854.60	####	3.56	41.58	5.04	4.42	4.85	4.49	####	0.081	0.086	0.083	-1.68	-20.40
36	116	80	855.47	855.47	####	2.91	42.57	5.07	4.44	4.88	4.51	####	0.000	0.000	0.000	-1.45	-21.13
36	118	82	857.98	857.98	####	2.51	43.60	5.10	4.46	4.91	4.53	####	0.000	0.000	0.000	-0.88	-21.74
36	120	84	859.01	859.01	####	1.03	43.52	5.18	4.47	4.98	4.54	####	0.000	0.000	0.000	-0.55	-22.00
36	122	86	860.02	861.98	####	1.01	43.75	5.29	4.48	5.06	4.56	####	0.194	0.131	0.176	-0.64	-21.85
36	124	88	861.17	863.21	####	1.15	44.50	5.36	4.50	5.12	4.57	####	-0.201	-0.149	-0.186	-0.64	-22.16
36	126	90	862.16	864.19	####	0.99	45.25	5.43	4.52	5.18	4.59	####	-0.228	-0.167	-0.211	-0.54	-22.35
36	128	92	862.48	863.96	####	0.32	46.00	5.50	4.58	5.26	4.65	####	-0.306	-0.249	-0.290	-0.40	-22.43
36	130	94	863.47	865.57	####	1.00	46.45	5.54	4.56	5.29	4.63	####	-0.249	-0.184	-0.231	-0.28	-22.90
36	132	96	863.72	865.77	####	0.24	47.15	5.60	4.57	5.34	4.64	####	-0.240	-0.178	-0.223	-0.15	-23.25
36	134	98	863.71	865.68	####	-0.01	47.91	5.65	4.58	5.38	4.65	####	-0.226	-0.169	-0.211	-0.02	-23.62
38	72	34	574.88	577.83	####	####	-0.25	3.97	4.14	4.06	4.21	####	-0.254	-0.266	-0.261	-15.60	0.45
38	74	36	604.31	607.21	####	29.43	2.04	4.09	4.20	4.14	4.27	####	0.457	0.492	0.475	-15.43	-1.13
38	76	38	634.57	637.39	637.94	30.26	7.81	4.14	4.20	4.17	4.28	####	0.480	0.498	0.489	-13.84	-2.46
38	78	40	659.26	662.20	663.01	24.69	8.92	4.19	4.21	4.20	4.28	4.26	0.488	0.496	0.492	-11.64	-4.02
38	80	42	682.93	682.93	686.29	23.67	11.14	4.14	4.12	4.13	4.20	4.26	0.000	0.000	0.000	-11.66	-5.37
38	82	44	705.55	705.55	708.13	22.62	13.26	4.18	4.13	4.16	4.21	4.25	0.000	0.000	0.000	-11.00	-6.18
38	84	46	726.88	726.88	728.91	21.33	14.80	4.23	4.14	4.19	4.21	4.24	-0.025	-0.027	-0.026	-10.52	-7.12
38	86	48	747.42	747.42	748.93	20.54	16.92	4.26	4.14	4.21	4.22	4.23	0.000	0.000	0.000	-10.09	-8.08
38	88	50	767.31	767.31	768.47	19.89	19.25	4.30	4.15	4.23	4.22	4.22	0.000	0.000	0.000	-8.12	-8.96
38	90	52	779.40	781.56	782.64	12.10	21.01	4.37	4.17	4.28	4.25	4.26	-0.058	-0.057	-0.057	-6.22	-9.81
38	92	54	791.43	793.86	795.70	12.03	22.22	4.44	4.20	4.34	4.27	4.29	-0.121	-0.112	-0.117	-6.12	-10.48
38	94	56	803.16	805.82	807.82	11.73	23.04	4.51	4.25	4.41	4.32	4.32	-0.207	-0.193	-0.202	-6.07	-11.14
38	96	58	815.01	817.81	818.04	11.85	24.38	4.66	4.39	4.55	4.46	4.35	0.498	0.480	0.491	-5.85	-12.33
38	98	60	825.81	828.57	827.68	10.80	25.93	4.70	4.40	4.58	4.47	4.44	0.477	0.464	0.472	-5.23	-13.11
38	100	62	835.54	838.26	837.22	9.73	27.78	4.74	4.41	4.62	4.48	4.46	0.457	0.450	0.454	-4.76	-13.84
38	102	64	844.84	847.31	845.70	9.30	29.74	4.72	4.32	4.58	4.40	####	-0.182	-0.153	-0.171	-4.64	-14.28
38	104	66	853.47	855.91	####	8.63	31.43	4.77	4.34	4.62	4.41	####	-0.148	-0.128	-0.141	-4.28	-14.97
38	106	68	861.18	863.26	####	7.71	32.86	4.81	4.34	4.65	4.42	####	0.000	0.000	0.000	-4.52	-16.02
38	108	70	869.69	869.69	####	8.51	34.56	4.86	4.36	4.69	4.43	####	0.000	0.000	0.000	-3.95	-16.63
38	110	72	876.46	876.46	####	6.77	35.90	4.90	4.38	4.72	4.45	####	0.000	0.000	0.000	-3.21	-17.30
38	112	74	882.23	882.23	####	5.77	37.21	4.93	4.40	4.76	4.47	####	0.000	0.000	0.000	-2.84	-17.95
38	114	76	887.38	887.38	####	5.15	38.38	4.97	4.42	4.80	4.49	####	0.000	0.000	0.000	-2.56	-18.58
38	116	78	892.07	892.07	####	4.69	39.51	5.01	4.44	4.83	4.51	####	0.000	0.000	0.000	-2.31	-19.19
38	118	80	896.30	896.30	####	4.24	40.84	5.04	4.46	4.86	4.53	####	0.000	0.000	0.000	-2.02	-19.78
38	120	82	900.02	900.02	####	3.71	42.04	5.07	4.48	4.89	4.55	####	0.000	0.000	0.000	-1.33	-20.41
38	122	84	901.66	901.66	####	1.64	42.65	5.15	4.49	4.95	4.56	####	0.000	0.000	0.000	-0.88	-20.72
38	124	86	903.09	904.94	####	1.44	43.08	5.23	4.51	5.02	4.58	####	-0.090	-0.066	-0.083	-0.87	-20.93
38	126	88	904.64	906.50	####	1.54	43.47	5.30	4.52	5.08	4.59	####	-0.142	-0.099	-0.129	-0.86	-21.12
38	128	90	906.08	907.95	####	1.44	43.92	5.37	4.54	5.14	4.61	####	-0.169	-0.114	-0.153	-0.78	-21.40
38	130	92	907.33	909.26	####	1.25	44.86	5.43	4.55	5.19	4.62	####	-0.187	-0.124	-0.169	-0.68	-21.69
38	132	94	908.39	910.35	####	1.06	44.92	5.49	4.57	5.24	4.64	####	-0.199	-0.133	-0.180	-0.59	-22.00
38	134	96	909.29	911.25	####	0.90	45.57	5.54	4.59	5.29	4.66	####	-0.201	-0.136	-0.183	-0.49	-22.31
38	136	98	910.01	911.95	####	0.72	46.30	5.59	4.61	5.33	4.68	####	-0.193	-0.132	-0.176	-0.39	-22.61
38	138	100	910.50	912.44	####	0.50	47.07	5.64	4.62	5.38	4.69	####	-0.178	-0.125	-0.163	-0.29	-22.92
38	140	102	910.81	912.70	####	0.30	47.84	5.69	4.63	5.42	4.70	####	-0.157	-0.117	-0.146	-0.19	-23.23
38	142	104	910.91	912.74	####	0.10	48.55	5.73	4.65	5.46	4.72	####	-0.131	-0.109	-0.125	-0.08	-23.53
38	144	106	910.79	912.60	####	-0.12	49.14	5.78	4.66	5.50	4.73	####	-0.090	-0.092	-0.091	-0.01	-23.89
40	76	36	604.50	607.21	####	####	0.19	4.03	4.18	4.11	4.26	####	-0.176	-0.183	-0.180	-15.87	0.40
40	78	38	636.16	639.25	####	31.66	1.58	4.16	4.27	4.21	4.34	####	0.480	0.505	0.493	-15.21	-0.06
40	80	40	666.35	666.35	####	30.20	7.09	4.11	4.18	4.14	4.26	####	0.000	0.000	0.000	-14.11	-2.30
40	82	42	692.00	692.00	694.17	25.65	9.07	4.15	4.18	4.17	4.26	####	0.000	0.000	0.000	-12.53	-3.32
40	84	44	716.14	716.14	718.12	24.14	10.58	4.19	4.18	4.19	4.26	####	0.000	0.000	0.000	-11.94	-4.36
40	86	46	739.29	739.29	740.81	23.16	12.41	4.23	4.19	4.21	4.26	####	0.000	0.000	0.000	-11.45	-5.37
40	88	48	761.66	761.66	762.61	22.36	14.24	4.27	4.19	4.23	4.26	4.28	0.000	0.000	0.000	-11.02	-6.37
40	90	50	783.47	783.47	783.90	21.81	16.16	4.30	4.19	4.25	4.27	4.27	0.000	0.000	0.000	-9.09	-7.38
40	92	52	797.31	797.31	799.73	13.84	17.90	4.37	4.21	4.30	4.29	4.31	0.000	0.000	0.000	-7.00	-8.23
40	94	54	810.67	810.67	814.68	13.36	19.23	4.43	4.23	4.34	4.31	4.33	0.000	0.000	0.000	-6.73	-9.07
40	96	56	824.11	826.58	828.99	13.45	20.95	4.51	4.29	4.42	4.36	4.35	-0.194	-0.184	-0.190	-6.83	-9.81
40	98	58	837.12	839.59	840.98	13.01	22.11	4.57	4.32	4.47	4.39	4.40	-0.216	-0.198	-0.209	-6.46	-10.61
40	100	60	849.40	851.95	852.21	12.28	23.59	4.62	4.34	4.51	4.41	4.49	-0.217	-0.198	-0.209	-6.10	-11.40
40	102	62	860.99	863.59	863.56	11.59	25.45	4.67	4.36	4.55	4.43	4.53	-0.213	-0.193	-0.205	-5.76	-12.17
40	104	64	871.91	874.44	873.84	10.92	27.07	4.72	4.38	4.59	4.45	####	-0.211	-0.191	-0.204	-5.36	-12.93
40	106	66	881.95	884.40	####	10.03	28.48	4.76	4.40	4.63	4.47	####	-0.216	-0.196	-0.208	-4.88	-13.74
40	108	68	891.46	891.46	####	9.51	30.28	4.79	4.38	4.64	4.45	####	0.000	0.000	0.000	-5.16	-14.19
40	110	70	901.23	901.23	####	9.77	31.54	4.84	4.40	4.69	4.47	####	0.000	0.000	0.000	-4.59	-14.81
40	112	72	909.34	909.34	####	8.11	32.88	4.88	4.42	4.72	4.49	####	0.000	0.000	0.000	-3.88	-15.52
40	114	74	916.40	916.40	####	7.06	34.17	4.92	4.43	4.75	4.51	####	0.000	0.000	0.000	-3.49	-16.24
40	116	76	922.86	922.86	####	6.46	35.48	4.96	4.45	4.79	4.52	####	0.000	0.000	0.000	-3.20	-16.94
40	118	78	928.80	928.80	####	5.94	36.74	4.99	4.47	4.82	4.54	####	0.000	0.000	0.000	-2.94	-17.63
40	120	80	934.31	934.31	####	5.51	38.01	5.02	4.49	4.85	4.56	####	0.000	0.000	0.000	-2.66	-18.32
40	122	82	939.36	939.36	####	5.05	39.34	5.05	4.51	4.88	4.58	####	0.000	0.000	0.000	-1.84	-19.05
40	124	84	941.66	941.66	####	2.30	40.00	5.12	4.52	4.94	4.59	####	0.000	0.000	0.000	-1.21	-19.33
40	126	86	943.70	943.70	####	2.04	40.60	5.19	4.53	4.99	4.60	####	0.000	0.000	0.000	-1.11	-19.64
40	128	88	945.59	945.59	####	1.89	40.95	5.25	4.54	5.04	4.61	####	0.000	0.000	0.000	-1.04	-19.95
40	130	90	947.38	947.38	####	1.79	41.30	5.32	4.55	5.09	4.62	####	0.000	0.000	0.000	-0.99	-20.24
40	132	92	949.08	949.08	####	1.70	41.75	5.38	4.56	5.14	4.63	####	0.000	0.000	0.000	-0.93	-20.53
40	134	94	951.16	953.14	####	2.07	42.77	5.45	4.63	5.22	4.70	####	-0.228	-0.176	-0.213	-0.92	-20.86
40	136	96	952.70	954.71	####	1.54	43.41	5.50	4.65	5.27	4.72	####	-0.228	-0.176	-0.213	-0.79	-21.19
40	138	98	953.97	955.96	####	1.27	43.96	5.55	4.67	5.31	4.74	####	-0.224	-0.174	-0.210	-0.66	-21.50
40	140	100	954.98	956.95	####	1.01	44.47	5.60	4.69	5.35	4.75	####	-0.213	-0.169	-0.200	-0.52	-21.78
40	142	102	955.77	955.77	####	0.79	44.96	5.64	4.64	5.38	4.70	####	0.000	0.000	0.000	-0.62	-22.03
40	144	104	956.79	956.79	####	1.02	45.88	5.68	4.66	5.42	4.72	####	0.000	0.000	0.000	-0.57	-22.36
40	146	106	957.67	957.67	####	0.89	46.89	5.72	4.68	5.46	4.75	####	0.000	0.000	0.000	-0.51	-22.71
40	148	108	958.47	958.47	####	0.80	47.83	5.76	4.70	5.49	4.77	####	0.000	0.000	0.000	-0.43	-23.03
40	150	110	959.13	959.13	####	0.66	48.55	5.80	4.72	5.53	4.79	####	0.000	0.000	0.000	-0.30	-23.42
40	152	112	959.44	959.44	####	0.31	49.27	5.83	4.75	5.57	4.82	####	0.000	0.000	0.000	0.20	-23.78
42	80	38	635.98	635.98	####	####	-0.18	4.07	4.23	4.15	4.30	####	0.000	0.000	0.000	-16.65	0.56
42	82	40	668.26	668.26	####	32.28	1.91	4.12	4.23	4.18	4.31	####	0.000	0.000	0.000	-15.14	-0.41
42	84	42	696.21	696.21	####	27.95	4.21	4.16	4.23	4.20	4.31	####	0.000	0.000	0.000	-13.69	-1.56
42	86	44	722.69	722.69	725.39	26.48	6.55	4.20	4.23	4.22	4.31	####	0.000	0.000	0.000	-13.07	-2.70
42	88	46	748.08	748.08	750.10	25.39	8.78	4.24	4.23	4.24	4.31	####	0.000	0.000	0.000	-12.56	-3.82
42	90	48	772.66	772.66	773.73	24.58	11.00	4.27	4.23	4.26	4.31	4.33	0.000	0.000	0.000	-12.10	-4.95
42	92	50	796.55	796.55	796.51	23.90	13.09	4.31	4.24	4.27	4.31	4.32	0.000	0.000	0.000	-10.03	-6.06
42	94	52	812.05	812.05	814.26	15.49	14.74	4.37	4.26	4.32	4.33	4.35	0.000	0.000	0.000	-7.78	-6.81
42	96	54	826.95	829.08	830.78	14.91	16.29	4.44	4.30	4.38	4.37	4.38	0.168	0.151	0.161	-7.81	-7.99
42	98	56	842.19	844.01	846.25	15.24	18.08	4.51	4.34	4.44	4.42	4.41	0.243	0.228	0.237	-7.45	-8.81
42	100	58	856.69	859.21	860.47	14.50	19.57	4.56	4.36	4.48	4.43	4.45	-0.218	-0.207	-0.213	-7.26	-9.08
42	102	60	870.57	873.16	873.98	13.89	21.18	4.62	4.38	4.52	4.46	4.49	-0.225	-0.211	-0.219	-6.89	-9.87
42	104	62	883.75	886.36	886.90	13.18	22.76	4.66	4.41	4.56	4.48	4.52	-0.226	-0.212	-0.220	-6.55	-10.66
42	106	64	896.30	898.85	898.83	12.55	24.39	4.71	4.43	4.60	4.50	4.55	-0.229	-0.214	-0.223	-6.17	-11.46
42	108	66	908.03	910.44	909.59	11.72	26.08	4.76	4.45	4.64	4.52	4.56	-0.234	-0.218	-0.228	-5.69	-12.27
42	110	68	918.62	921.02	919.52	10.60	27.16	4.80	4.47	4.68	4.54	####	-0.230	-0.217	-0.225	-5.14	-13.05
42	112	70	928.88	928.88	####	10.26	27.66	4.83	4.44	4.69	4.51	####	0.000	0.000	0.000	-5.28	-13.30
42	114	72	938.52	938.52	####	9.63	29.18	4.87	4.46	4.72	4.53	####	0.000	0.000	0.000	-4.65	-14.04
42	116	74	947.16	947.16	####	8.64	30.76	4.90	4.47	4.75	4.54	####	0.000	0.000	0.000	-4.26	-14.83
42	118	76	955.12	955.12	####	7.96	32.26	4.94	4.49	4.78	4.56	####	0.000	0.000	0.000	-3.95	-15.60
42	120	78	962.57	962.57	####	7.45	33.76	4.97	4.51	4.82	4.58	####	0.000	0.000	0.000	-3.68	-16.37
42	122	80	969.55	969.55	####	6.99	35.24	5.01	4.53	4.85	4.60	####	0.000	0.000	0.000	-3.40	-17.13
42	124	82	976.13	976.13	####	6.58	36.78	5.04	4.54	4.88	4.61	####	0.000	0.000	0.000	-2.36	-17.91
42	126	84	978.99	978.99	####	2.85	37.33	5.10	4.56	4.93	4.63	####	0.000	0.000	0.000	-1.50	-18.18
42	128	86	981.61	981.61	####	2.62	37.91	5.16	4.57	4.97	4.64	####	0.000	0.000	0.000	-1.39	-18.46
42	130	88	984.05	984.05	####	2.44	38.47	5.22	4.58	5.02	4.65	####	0.000	0.000	0.000	-1.31	-18.73
42	132	90	986.37	988.08	####	2.32	38.99	5.28	4.60	5.07	4.66	####	0.069	0.038	0.059	-1.25	-19.07
42	134	92	989.08	991.09	####	2.71	40.00	5.36	4.66	5.15	4.73	####	-0.219	-0.179	-0.207	-1.42	-19.30
42	136	94	991.60	993.64	####	2.52	40.44	5.42	4.68	5.20	4.75	####	-0.233	-0.190	-0.219	-1.27	-19.65
42	138	96	993.80	995.90	####	2.20	41.10	5.47	4.70	5.25	4.77	####	-0.235	-0.193	-0.222	-1.13	-20.00
42	140	98	995.76	997.84	####	1.96	41.79	5.51	4.72	5.29	4.79	####	-0.234	-0.193	-0.222	-1.00	-20.36
42	142	100	997.44	999.47	####	1.69	42.46	5.56	4.74	5.33	4.81	####	-0.229	-0.191	-0.218	-0.83	-20.71
42	144	102	998.74	1000.80	####	1.29	42.97	5.60	4.76	5.37	4.82	####	-0.214	-0.184	-0.206	-0.66	-21.04
42	146	104	999.73	1001.81	####	0.99	42.94	5.64	4.76	5.41	4.83	####	-0.187	-0.166	-0.181	-0.55	-21.35
42	148	106	1001.29	1001.29	####	1.55	43.61	5.68	4.73	5.43	4.79	####	0.000	0.000	0.000	-0.87	-21.43
42	150	108	1002.83	1002.83	####	1.54	44.36	5.72	4.75	5.46	4.81	####	0.000	0.000	0.000	-0.81	-21.79
42	152	110	1004.25	1004.25	####	1.42	45.12	5.76	4.77	5.50	4.84	####	0.000	0.000	0.000	-0.69	-22.14
42	154	112	1005.36	1005.36	####	1.11	45.91	5.79	4.79	5.54	4.86	####	0.000	0.000	0.000	-0.18	-22.50
42	156	114	1004.69	1004.69	####	-0.66	46.53	5.83	4.81	5.58	4.88	####	0.000	0.000	0.000	0.41	-22.91
44	84	40	667.65	667.65	####	####	-0.61	4.13	4.28	4.21	4.36	####	0.000	0.000	0.000	-16.14	0.70
44	86	42	697.91	697.91	####	30.26	1.70	4.17	4.28	4.23	4.35	####	0.000	0.000	0.000	-14.82	-0.44
44	88	44	726.81	728.66	####	28.90	4.12	4.22	4.29	4.26	4.37	####	0.148	0.152	0.150	-14.69	-2.00
44	90	46	754.93	756.73	756.88	28.12	6.85	4.25	4.29	4.27	4.36	####	0.129	0.129	0.129	-13.63	-3.05
44	92	48	781.30	783.08	782.44	26.37	8.64	4.28	4.28	4.28	4.35	####	0.070	0.071	0.070	-13.05	-3.93
44	94	50	807.32	807.32	806.86	26.02	10.76	4.31	4.28	4.29	4.35	####	0.000	0.000	0.000	-10.97	-4.94
44	96	52	824.34	824.34	826.50	17.02	12.29	4.37	4.30	4.34	4.37	4.39	0.000	0.000	0.000	-8.54	-5.71
44	98	54	841.72	843.81	844.79	17.38	14.77	4.44	4.34	4.40	4.42	4.42	0.175	0.162	0.169	-8.69	-6.82
44	100	56	858.55	860.72	861.94	16.83	16.36	4.50	4.37	4.45	4.45	4.45	0.216	0.199	0.208	-8.27	-7.63
44	102	58	874.13	876.51	877.96	15.57	17.44	4.55	4.40	4.49	4.47	4.48	0.220	0.203	0.213	-7.66	-8.43
44	104	60	888.74	891.43	893.09	14.62	18.17	4.61	4.42	4.53	4.50	4.51	-0.226	-0.213	-0.221	-7.66	-8.47
44	106	62	903.50	906.22	907.46	14.76	19.75	4.66	4.45	4.57	4.52	####	-0.231	-0.217	-0.225	-7.33	-9.22
44	108	64	917.62	920.29	920.94	14.12	21.31	4.71	4.47	4.61	4.54	####	-0.234	-0.220	-0.229	-6.96	-9.98
44	110	66	930.93	933.47	933.49	13.32	22.91	4.75	4.49	4.65	4.56	####	-0.238	-0.223	-0.232	-6.48	-10.75
44	112	68	943.15	945.60	945.20	12.21	24.52	4.79	4.51	4.68	4.58	####	-0.237	-0.223	-0.232	-5.87	-11.51
44	114	70	954.24	954.24	955.93	11.09	25.35	4.81	4.48	4.69	4.55	####	0.000	0.000	0.000	-5.96	-12.28
44	116	72	965.36	965.36	965.92	11.12	26.84	4.85	4.49	4.72	4.56	####	0.000	0.000	0.000	-5.43	-13.02
44	118	74	975.55	975.55	####	10.19	28.39	4.89	4.51	4.75	4.58	####	0.000	0.000	0.000	-5.04	-13.80
44	120	76	985.11	985.11	####	9.56	29.99	4.92	4.53	4.78	4.60	####	0.000	0.000	0.000	-4.73	-14.58
44	122	78	994.12	994.12	####	9.01	31.55	4.96	4.54	4.81	4.61	####	0.000	0.000	0.000	-4.45	-15.36
44	124	80	1002.68	1002.68	####	8.57	33.13	4.99	4.56	4.84	4.63	####	0.000	0.000	0.000	-4.18	-16.14
44	126	82	1010.82	1010.82	####	8.13	34.68	5.02	4.57	4.87	4.64	####	0.000	0.000	0.000	-2.93	-16.93
44	128	84	1014.24	1014.24	####	3.42	35.25	5.08	4.59	4.92	4.66	####	0.000	0.000	0.000	-1.78	-17.22
44	130	86	1017.43	1017.43	####	3.19	35.82	5.14	4.60	4.96	4.67	####	0.000	0.000	0.000	-1.68	-17.52
44	132	88	1020.83	1022.59	####	3.41	36.78	5.21	4.63	5.02	4.70	####	0.160	0.118	0.146	-1.77	-18.04
44	134	90	1024.04	1025.86	####	3.21	37.67	5.26	4.66	5.07	4.73	####	0.188	0.139	0.172	-1.64	-18.46
44	136	92	1026.98	1028.87	####	2.93	37.89	5.32	4.68	5.12	4.75	####	0.197	0.147	0.181	-1.52	-18.84
44	138	94	1029.70	1031.76	####	2.72	38.10	5.38	4.71	5.18	4.78	####	-0.219	-0.175	-0.205	-1.60	-18.63
44	140	96	1032.60	1034.76	####	2.91	38.80	5.43	4.74	5.22	4.80	####	-0.228	-0.186	-0.215	-1.48	-18.95
44	142	98	1035.26	1037.42	####	2.66	39.50	5.48	4.76	5.27	4.83	####	-0.232	-0.191	-0.219	-1.36	-19.28
44	144	100	1037.65	1039.76	####	2.39	40.21	5.53	4.78	5.31	4.85	####	-0.231	-0.193	-0.220	-1.19	-19.64
44	146	102	1039.66	1041.78	####	2.01	40.92	5.57	4.80	5.35	4.86	####	-0.221	-0.188	-0.211	-1.01	-20.01
44	148	104	1041.37	1043.56	####	1.71	41.63	5.61	4.81	5.38	4.88	####	-0.208	-0.181	-0.200	-0.87	-20.39
44	150	106	1043.18	1043.18	####	1.81	41.89	5.64	4.77	5.40	4.84	####	-0.043	-0.035	-0.041	-1.19	-20.71
44	152	108	1045.41	1045.41	####	2.24	42.58	5.68	4.79	5.44	4.86	####	0.000	0.000	0.000	-1.17	-21.02
44	154	110	1047.58	1047.58	####	2.17	43.34	5.72	4.81	5.48	4.88	####	0.000	0.000	0.000	-1.06	-21.37
44	156	112	1049.43	1049.43	####	1.85	44.07	5.76	4.83	5.51	4.90	####	0.000	0.000	0.000	-0.59	-21.71
44	158	114	1049.62	1049.62	####	0.19	44.93	5.79	4.85	5.54	4.92	####	0.000	0.000	0.000	0.00	-22.17
46	88	42	697.55	697.55	####	####	-0.36	4.18	4.33	4.26	4.40	####	0.000	0.000	0.000	-15.94	0.57
46	90	44	729.06	730.90	####	31.51	2.25	4.22	4.33	4.28	4.40	####	0.122	0.129	0.126	-15.71	-0.49
46	92	46	759.74	761.30	761.35	30.68	4.81	4.26	4.33	4.30	4.40	####	0.145	0.148	0.147	-14.77	-1.63
46	94	48	788.20	789.72	788.82	28.46	6.90	4.29	4.32	4.31	4.40	####	0.105	0.110	0.107	-13.87	-2.87
46	96	50	816.00	816.00	815.04	27.80	8.68	4.31	4.32	4.31	4.39	####	0.000	0.000	0.000	-11.93	-3.92
46	98	52	834.70	836.57	836.32	18.70	10.36	4.38	4.35	4.36	4.42	####	0.101	0.100	0.100	-9.74	-4.69
46	100	54	854.02	855.91	856.36	19.32	12.30	4.44	4.38	4.41	4.45	####	0.173	0.162	0.168	-9.56	-5.44
46	102	56	872.53	874.44	875.19	18.51	13.98	4.50	4.41	4.46	4.48	4.48	0.202	0.183	0.193	-9.07	-6.28
46	104	58	889.74	891.80	892.82	17.21	15.61	4.55	4.43	4.50	4.50	4.51	0.202	0.183	0.193	-8.48	-7.13
46	106	60	905.95	908.13	909.48	16.21	17.20	4.60	4.44	4.53	4.52	4.53	0.194	0.176	0.186	-8.07	-8.00
46	108	62	921.37	923.59	925.24	15.42	17.87	4.64	4.46	4.56	4.53	4.56	0.180	0.165	0.174	-7.70	-8.82
46	110	64	936.19	938.97	940.19	14.83	18.57	4.70	4.50	4.62	4.57	4.58	-0.230	-0.215	-0.224	-7.70	-8.72
46	112	66	951.02	953.68	954.32	14.83	20.09	4.74	4.52	4.65	4.59	####	-0.234	-0.218	-0.227	-7.23	-9.44
46	114	68	964.73	967.29	967.63	13.71	21.59	4.79	4.54	4.69	4.61	####	-0.235	-0.220	-0.229	-6.60	-10.17
46	116	70	977.68	977.68	980.12	12.95	23.44	4.80	4.51	4.69	4.58	####	0.000	0.000	0.000	-6.64	-11.37
46	118	72	990.32	990.32	991.82	12.64	24.96	4.84	4.53	4.72	4.60	####	0.000	0.000	0.000	-6.20	-12.09
46	120	74	1002.08	1002.08	1002.85	11.77	26.54	4.88	4.54	4.75	4.61	####	0.000	0.000	0.000	-5.83	-12.87
46	122	76	1013.43	1015.21	1013.33	11.35	28.32	4.91	4.56	4.78	4.63	####	0.078	0.090	0.082	-5.58	-13.66
46	124	78	1024.10	1025.73	####	10.67	29.98	4.95	4.58	4.81	4.65	####	0.080	0.092	0.084	-5.15	-14.45
46	126	80	1033.95	1033.95	####	9.85	31.27	4.98	4.59	4.84	4.66	####	0.000	0.000	0.000	-4.97	-15.23
46	128	82	1043.70	1043.70	####	9.74	32.88	5.01	4.60	4.86	4.67	####	0.000	0.000	0.000	-3.52	-16.03
46	130	84	1047.72	1047.72	####	4.02	33.48	5.06	4.62	4.91	4.69	####	0.000	0.000	0.000	-2.09	-16.34
46	132	86	1051.62	1053.28	####	3.90	34.19	5.13	4.64	4.96	4.71	####	0.108	0.085	0.100	-2.19	-16.61
46	134	88	1055.86	1057.55	####	4.24	35.02	5.19	4.67	5.02	4.74	####	0.169	0.131	0.156	-2.19	-16.94
46	136	90	1059.89	1061.64	####	4.03	35.85	5.24	4.69	5.06	4.76	####	0.193	0.149	0.178	-2.05	-17.33
46	138	92	1063.62	1065.45	####	3.73	36.65	5.29	4.72	5.11	4.78	####	0.203	0.157	0.188	-1.91	-17.73
46	140	94	1067.08	1068.93	####	3.46	37.38	5.34	4.74	5.15	4.80	####	0.205	0.159	0.190	-1.77	-18.14
46	142	96	1070.27	1072.15	####	3.19	37.67	5.39	4.75	5.19	4.82	####	0.199	0.157	0.185	-1.65	-18.53
46	144	98	1073.21	1075.12	####	2.94	37.94	5.43	4.77	5.23	4.84	####	0.185	0.149	0.173	-1.54	-18.90
46	146	100	1075.96	1077.89	####	2.76	38.31	5.48	4.78	5.27	4.85	####	0.165	0.137	0.156	-1.48	-19.24
46	148	102	1078.68	1080.63	####	2.71	39.02	5.53	4.80	5.31	4.86	####	-0.164	-0.118	-0.150	-1.49	-19.30
46	150	104	1081.35	1083.23	####	2.68	39.98	5.57	4.81	5.35	4.88	####	-0.136	-0.098	-0.124	-1.43	-19.68
46	152	106	1083.93	1085.75	####	2.58	40.76	5.61	4.82	5.38	4.89	####	-0.095	-0.071	-0.088	-1.42	-20.03
46	154	108	1086.61	1086.61	####	2.68	41.19	5.65	4.83	5.42	4.90	####	0.000	0.000	0.000	-1.52	-20.32
46	156	110	1089.46	1089.46	####	2.85	41.88	5.69	4.85	5.45	4.91	####	0.000	0.000	0.000	-1.41	-20.65
46	158	112	1091.97	1091.97	####	2.51	42.55	5.73	4.87	5.49	4.93	####	0.000	0.000	0.000	-1.00	-20.98
46	160	114	1093.15	1093.15	####	1.18	43.53	5.75	4.89	5.52	4.95	####	0.000	0.000	0.000	-0.46	-21.46
46	162	116	1093.60	1093.60	####	0.44	44.42	5.78	4.91	5.55	4.98	####	0.000	0.000	0.000	-0.23	-21.93
46	164	118	1093.69	1093.69	####	0.09	45.28	5.81	4.93	5.58	5.00	####	0.000	0.000	0.000	-0.07	-22.39
46	166	120	1093.62	1095.39	####	-0.07	46.02	5.85	4.96	5.62	5.02	####	0.078	0.092	0.082	0.01	-22.78
48	92	44	728.67	730.53	####	####	-0.39	4.22	4.37	4.30	4.44	####	0.060	0.061	0.060	-16.53	0.53
48	94	46	761.39	762.94	####	32.71	1.65	4.26	4.37	4.32	4.44	####	0.109	0.108	0.109	-16.01	-0.24
48	96	48	792.84	794.07	####	31.45	4.63	4.29	4.36	4.33	4.44	####	0.113	0.116	0.114	-14.91	-1.36
48	98	50	822.84	822.84	821.07	30.01	6.85	4.31	4.35	4.33	4.43	####	0.000	0.000	0.000	-13.01	-2.97
48	100	52	843.03	843.03	843.77	20.18	8.33	4.37	4.37	4.37	4.45	4.45	0.000	0.000	0.000	-10.12	-3.80
48	102	54	863.39	865.17	865.38	20.36	9.37	4.44	4.41	4.43	4.48	4.48	0.144	0.129	0.137	-10.28	-4.02
48	104	56	883.45	885.14	885.83	20.06	10.92	4.49	4.44	4.47	4.51	4.51	0.179	0.156	0.168	-9.91	-4.56
48	106	58	902.54	904.38	905.14	19.10	12.80	4.54	4.46	4.51	4.53	4.53	0.183	0.160	0.172	-9.42	-5.33
48	108	60	920.66	922.69	923.40	18.12	14.72	4.59	4.48	4.54	4.55	4.55	0.178	0.156	0.168	-8.96	-6.10
48	110	62	937.80	939.88	940.64	17.13	16.43	4.64	4.49	4.57	4.57	4.57	0.170	0.151	0.161	-8.49	-7.10
48	112	64	954.04	956.00	957.01	16.25	17.85	4.68	4.51	4.61	4.58	4.59	0.155	0.141	0.149	-8.11	-7.81
48	114	66	969.60	971.27	972.59	15.56	18.58	4.71	4.52	4.63	4.59	4.61	0.134	0.127	0.131	-7.80	-8.73
48	116	68	984.71	984.71	987.43	15.11	19.98	4.75	4.53	4.66	4.60	4.62	0.000	0.000	0.000	-7.71	-9.85
48	118	70	999.48	999.48	1001.56	14.77	21.80	4.79	4.54	4.69	4.61	4.64	0.000	0.000	0.000	-7.33	-10.51
48	120	72	1013.54	1013.54	1014.96	14.05	23.22	4.83	4.56	4.72	4.63	4.65	0.000	0.000	0.000	-6.96	-11.23
48	122	74	1026.87	1026.87	1027.76	13.33	24.78	4.86	4.57	4.75	4.64	4.66	0.000	0.000	0.000	-6.61	-11.99
48	124	76	1039.57	1039.57	1039.99	12.71	26.14	4.90	4.59	4.78	4.66	4.66	0.000	0.000	0.000	-6.31	-12.77
48	126	78	1051.79	1051.79	1051.69	12.22	27.69	4.93	4.60	4.81	4.67	4.67	0.000	0.000	0.000	-6.03	-13.57
48	128	80	1063.52	1063.52	1062.81	11.74	29.57	4.96	4.62	4.83	4.68	4.68	0.000	0.000	0.000	-5.76	-14.36
48	130	82	1074.87	1074.87	1072.84	11.34	31.17	4.99	4.63	4.86	4.70	4.68	0.000	0.000	0.000	-4.17	-15.16
48	132	84	1079.54	1079.54	1078.33	4.67	31.82	5.05	4.65	4.90	4.71	####	0.000	0.000	0.000	-2.42	-15.49
48	134	86	1083.98	1083.98	####	4.44	32.36	5.10	4.66	4.95	4.73	####	0.000	0.000	0.000	-2.32	-15.83
48	136	88	1088.54	1090.25	####	4.56	32.69	5.16	4.69	5.00	4.76	####	0.137	0.099	0.123	-2.47	-15.83
48	138	90	1093.23	1094.95	####	4.69	33.34	5.22	4.72	5.05	4.78	####	0.172	0.125	0.156	-2.41	-16.03
48	140	92	1097.75	1099.51	####	4.52	34.13	5.27	4.74	5.09	4.81	####	0.188	0.138	0.171	-2.31	-16.33
48	142	94	1102.05	1103.82	####	4.30	34.97	5.32	4.76	5.14	4.83	####	0.195	0.145	0.178	-2.19	-16.69
48	144	96	1106.09	1107.87	####	4.03	35.81	5.36	4.78	5.18	4.85	####	0.193	0.146	0.177	-2.06	-17.08
48	146	98	1109.85	1111.66	####	3.76	36.64	5.41	4.80	5.22	4.87	####	0.184	0.142	0.170	-1.94	-17.49
48	148	100	1113.38	1115.21	####	3.53	37.42	5.45	4.82	5.25	4.88	####	0.169	0.135	0.158	-1.84	-17.90
48	150	102	1116.73	1118.54	####	3.35	38.05	5.49	4.83	5.29	4.90	####	0.150	0.124	0.142	-1.76	-18.32
48	152	104	1119.92	1121.71	####	3.19	38.57	5.53	4.85	5.33	4.91	####	0.122	0.107	0.117	-1.71	-18.75
48	154	106	1123.12	1124.96	####	3.20	39.19	5.57	4.85	5.36	4.92	####	-0.094	-0.066	-0.085	-1.78	-19.22
48	156	108	1126.48	1126.48	####	3.36	39.87	5.61	4.87	5.39	4.93	####	0.000	0.000	0.000	-1.86	-19.62
48	158	110	1130.00	1130.00	####	3.52	40.53	5.66	4.88	5.43	4.95	####	0.000	0.000	0.000	-1.74	-19.94
48	160	112	1133.16	1133.16	####	3.16	41.18	5.70	4.90	5.47	4.96	####	0.000	0.000	0.000	-1.40	-20.27
48	162	114	1135.27	1135.27	####	2.11	42.12	5.72	4.92	5.50	4.99	####	0.000	0.000	0.000	-0.93	-20.73
48	164	116	1136.69	1136.69	####	1.42	43.10	5.75	4.94	5.53	5.01	####	0.000	0.000	0.000	-0.70	-21.22
48	166	118	1137.70	1137.70	####	1.01	44.01	5.78	4.96	5.56	5.03	####	0.000	0.000	0.000	-0.52	-21.70
48	168	120	1138.47	1138.47	####	0.77	44.85	5.81	4.99	5.59	5.05	####	0.000	0.000	0.000	-0.38	-22.17
48	170	122	1138.95	1138.95	####	0.48	45.42	5.84	5.01	5.61	5.07	####	0.000	0.000	0.000	-0.23	-22.64
48	172	124	1139.16	1139.16	####	0.22	46.03	5.86	5.03	5.64	5.09	####	0.000	0.000	0.000	-0.06	-23.10
48	174	126	1138.90	1138.90	####	-0.26	47.37	5.88	5.06	5.66	5.12	####	0.000	0.000	0.000	-0.07	-23.72
50	96	46	761.37	761.37	####	####	-0.02	4.26	4.40	4.33	4.47	####	0.000	0.000	0.000	-17.04	1.94
50	98	48	795.01	795.01	####	33.64	2.17	4.29	4.39	4.34	4.46	####	0.000	0.000	0.000	-16.61	-2.24
50	100	50	827.97	827.97	825.16	32.96	5.13	4.32	4.39	4.35	4.46	####	0.000	0.000	0.000	-14.04	-0.05
50	102	52	849.83	849.83	849.09	21.86	6.80	4.37	4.41	4.39	4.48	####	0.000	0.000	0.000	-10.95	-1.02
50	104	54	871.06	871.06	871.93	21.24	7.67	4.43	4.43	4.43	4.50	####	0.000	0.000	0.000	-10.67	-2.00
50	106	56	891.76	891.76	893.80	20.70	8.32	4.48	4.45	4.47	4.52	####	0.000	0.000	0.000	-10.40	-2.94
50	108	58	911.92	911.92	914.65	20.16	9.38	4.53	4.47	4.50	4.54	4.56	0.000	0.000	0.000	-10.14	-3.44
50	110	60	931.56	931.56	934.57	19.65	10.90	4.57	4.49	4.54	4.56	4.58	0.000	0.000	0.000	-9.86	-4.41
50	112	62	950.74	950.74	953.53	19.17	12.94	4.61	4.51	4.57	4.58	4.59	0.000	0.000	0.000	-9.56	-5.09
50	114	64	969.20	969.20	971.57	18.47	15.16	4.66	4.53	4.60	4.60	4.61	0.000	0.000	0.000	-9.18	-5.28
50	116	66	986.84	986.84	988.68	17.64	17.24	4.70	4.54	4.63	4.61	4.63	0.000	0.000	0.000	-8.76	-6.58
50	118	68	1003.67	1003.67	1004.95	16.82	18.96	4.74	4.56	4.66	4.63	4.64	0.000	0.000	0.000	-8.37	-7.26
50	120	70	1019.77	1019.77	1020.54	16.11	20.29	4.78	4.57	4.69	4.64	4.65	0.000	0.000	0.000	-8.02	-7.95
50	122	72	1035.22	1035.22	1035.52	15.45	21.69	4.82	4.59	4.72	4.66	4.66	0.000	0.000	0.000	-7.69	-8.68
50	124	74	1050.06	1050.06	1049.96	14.84	23.20	4.85	4.60	4.75	4.67	4.68	0.000	0.000	0.000	-7.38	-9.45
50	126	76	1064.37	1064.37	1063.88	14.30	24.80	4.89	4.61	4.78	4.68	4.68	0.000	0.000	0.000	-7.09	-10.23
50	128	78	1078.15	1078.15	1077.37	13.79	26.37	4.92	4.63	4.81	4.70	4.69	0.000	0.000	0.000	-6.82	-11.01
50	130	80	1091.50	1091.50	1090.29	13.35	27.98	4.95	4.64	4.83	4.71	4.70	0.000	0.000	0.000	-6.57	-11.81
50	132	82	1104.47	1104.47	1102.84	12.96	29.60	4.98	4.65	4.86	4.72	4.71	0.000	0.000	0.000	-4.71	-12.61
50	134	84	1109.80	1109.80	1108.87	5.34	30.27	5.03	4.67	4.90	4.74	4.73	0.000	0.000	0.000	-2.76	-13.02
50	136	86	1114.92	1114.92	####	5.12	30.94	5.08	4.69	4.94	4.76	####	0.000	0.000	0.000	-2.67	-13.43
50	138	88	1119.87	1119.87	####	4.95	31.32	5.13	4.71	4.98	4.78	####	0.000	0.000	0.000	-2.59	-14.15
50	140	90	1124.66	1124.66	####	4.79	31.42	5.18	4.73	5.02	4.79	####	0.000	0.000	0.000	-2.53	-14.26
50	142	92	1129.33	1129.33	####	4.68	31.58	5.23	4.75	5.07	4.81	####	0.000	0.000	0.000	-2.48	-14.26
50	144	94	1134.15	1136.16	####	4.82	32.10	5.28	4.77	5.11	4.84	####	0.115	0.064	0.098	-2.49	-15.21
50	146	96	1138.79	1140.87	####	4.64	32.71	5.34	4.79	5.16	4.86	####	-0.130	-0.079	-0.112	-2.49	-15.83
50	148	98	1143.47	1145.52	####	4.67	33.62	5.38	4.82	5.20	4.88	####	-0.139	-0.085	-0.121	-2.42	-16.21
50	150	100	1147.97	1150.00	####	4.51	34.59	5.42	4.83	5.23	4.90	####	-0.135	-0.083	-0.118	-2.34	-16.60
50	152	102	1152.33	1154.33	####	4.36	35.61	5.46	4.85	5.27	4.92	####	-0.122	-0.074	-0.106	-2.27	-16.95
50	154	104	1156.57	1158.51	####	4.24	36.65	5.50	4.87	5.31	4.93	####	-0.097	-0.058	-0.084	-2.23	-17.45
50	156	106	1160.74	1160.74	####	4.17	37.62	5.54	4.88	5.34	4.95	####	0.000	0.000	0.000	-2.26	-17.58
50	158	108	1165.03	1165.03	####	4.29	38.55	5.58	4.90	5.38	4.96	####	0.000	0.000	0.000	-2.19	-17.96
50	160	110	1169.17	1169.17	####	4.14	39.17	5.62	4.91	5.41	4.98	####	0.000	0.000	0.000	-2.06	-18.24
50	162	112	1172.98	1172.98	####	3.81	39.83	5.66	4.93	5.45	4.99	####	0.000	0.000	0.000	-1.79	-18.70
50	164	114	1176.01	1176.01	####	3.03	40.74	5.69	4.95	5.48	5.01	####	0.000	0.000	0.000	-1.42	-19.09
50	166	116	1178.40	1178.40	####	2.39	41.71	5.72	4.97	5.51	5.03	####	0.000	0.000	0.000	-1.18	-19.62
50	168	118	1180.40	1180.40	####	1.99	42.70	5.75	4.99	5.53	5.05	####	0.000	0.000	0.000	-1.00	-19.62
50	170	120	1182.11	1182.11	####	1.71	43.64	5.78	5.01	5.56	5.08	####	0.000	0.000	0.000	-0.85	-20.68
50	172	122	1183.56	1183.56	####	1.45	44.61	5.80	5.03	5.59	5.10	####	0.000	0.000	0.000	-0.70	-21.21
50	174	124	1184.76	1184.76	####	1.20	45.59	5.83	5.05	5.62	5.12	####	0.000	0.000	0.000	-0.53	-21.74
50	176	126	1185.65	1185.65	####	0.89	46.74	5.85	5.08	5.64	5.14	####	0.000	0.000	0.000	-0.23	-22.34
50	178	128	1184.79	1184.79	####	-0.86	46.66	5.93	5.08	5.70	5.14	####	0.000	0.000	0.000	0.37	-22.34
52	104	52	847.24	848.91	848.36	####	-2.59	4.41	4.49	4.45	4.56	####	0.136	0.146	0.141	-13.10	1.22
52	106	54	871.31	873.11	873.10	24.07	0.24	4.47	4.51	4.49	4.58	####	0.165	0.164	0.165	-11.94	-1.03
52	108	56	894.41	896.16	896.80	23.10	2.65	4.52	4.53	4.53	4.60	####	0.189	0.179	0.184	-11.35	-1.12
52	110	58	916.22	918.00	919.39	21.81	4.30	4.57	4.55	4.56	4.62	####	0.198	0.183	0.191	-10.78	-2.04
52	112	60	937.08	938.86	940.87	20.85	5.51	4.61	4.57	4.59	4.64	####	0.200	0.183	0.192	-10.37	-2.88
52	114	62	957.12	958.94	961.34	20.04	6.38	4.65	4.58	4.62	4.65	####	0.201	0.182	0.193	-9.99	-3.70
52	116	64	976.81	979.30	980.85	19.69	7.61	4.69	4.60	4.65	4.67	4.68	-0.171	-0.151	-0.162	-9.91	-3.94
52	118	66	996.03	998.38	999.42	19.22	9.19	4.73	4.61	4.68	4.68	4.70	-0.175	-0.154	-0.166	-9.44	-4.77
52	120	68	1014.18	1016.48	1017.24	18.15	10.51	4.77	4.63	4.71	4.70	4.70	-0.166	-0.147	-0.158	-8.96	-5.46
52	122	70	1031.47	1033.70	1034.33	17.29	11.70	4.80	4.64	4.73	4.71	4.71	-0.143	-0.129	-0.137	-8.64	-5.98
52	124	72	1048.18	1050.26	1050.69	16.71	12.96	4.83	4.65	4.76	4.72	4.72	-0.122	-0.113	-0.118	-8.32	-6.53
52	126	74	1064.25	1066.22	1066.37	16.07	14.19	4.87	4.66	4.78	4.73	4.73	-0.097	-0.093	-0.095	-8.02	-7.08
52	128	76	1079.84	1080.89	1081.44	15.59	15.47	4.90	4.67	4.81	4.74	4.73	0.108	0.116	0.112	-7.75	-7.96
52	130	78	1095.18	1095.18	1095.94	15.34	17.03	4.93	4.68	4.83	4.74	4.74	0.014	0.015	0.014	-7.63	-8.16
52	132	80	1110.17	1110.17	1109.92	14.98	18.66	4.96	4.69	4.85	4.76	4.75	0.000	0.000	0.000	-7.39	-8.94
52	134	82	1124.79	1124.79	1123.41	14.62	20.32	4.98	4.70	4.88	4.77	4.76	0.000	0.000	0.000	-5.38	-9.75
52	136	84	1131.10	1131.10	1131.44	6.31	21.29	5.04	4.72	4.92	4.79	4.78	0.000	0.000	0.000	-3.25	-10.26
52	138	86	1138.06	1139.47	1138.86	6.96	23.14	5.10	4.75	4.97	4.82	####	0.144	0.124	0.136	-3.78	-11.63
52	140	88	1145.25	1146.74	1145.67	7.19	25.38	5.15	4.78	5.02	4.85	####	0.178	0.145	0.165	-3.52	-12.53
52	142	90	1151.70	1153.28	####	6.45	27.04	5.20	4.80	5.06	4.87	####	0.192	0.154	0.178	-3.22	-13.18
52	144	92	1157.69	1159.41	####	5.99	28.35	5.25	4.82	5.10	4.89	####	0.201	0.160	0.186	-3.07	-13.76
52	146	94	1163.42	1165.29	####	5.73	29.27	5.29	4.85	5.14	4.91	####	0.211	0.168	0.196	-2.95	-14.29
52	148	96	1168.95	1170.98	####	5.53	30.15	5.34	4.87	5.18	4.94	####	0.230	0.187	0.215	-2.84	-14.80
52	150	98	1174.42	1176.63	####	5.47	30.95	5.40	4.92	5.24	4.98	####	0.287	0.246	0.272	-2.82	-15.25
52	152	100	1179.81	1182.04	####	5.39	31.83	5.45	4.95	5.28	5.02	####	0.318	0.279	0.305	-2.67	-15.70
52	154	102	1185.00	1187.05	####	5.19	32.66	5.47	4.92	5.29	4.99	####	-0.210	-0.165	-0.195	-2.62	-15.90
52	156	104	1189.86	1191.91	####	4.86	33.29	5.50	4.94	5.32	5.00	####	-0.200	-0.158	-0.186	-2.46	-16.31
52	158	106	1194.45	1196.46	####	4.59	33.71	5.54	4.96	5.35	5.02	####	-0.185	-0.148	-0.173	-2.35	-16.66
52	160	108	1198.82	1200.74	####	4.37	33.79	5.57	4.97	5.38	5.03	####	-0.167	-0.137	-0.158	-2.23	-16.99
52	162	110	1202.94	1204.81	####	4.12	33.77	5.61	4.98	5.41	5.05	####	-0.140	-0.120	-0.134	-2.13	-17.24
52	164	112	1207.20	1207.20	####	4.26	34.22	5.65	4.98	5.44	5.04	####	0.000	0.000	0.000	-2.24	-16.79
52	166	114	1211.27	1211.27	####	4.07	35.26	5.68	4.99	5.47	5.06	####	0.000	0.000	0.000	-1.98	-17.27
52	168	116	1214.83	1214.83	####	3.56	36.43	5.71	5.01	5.50	5.08	####	0.000	0.000	0.000	-1.76	-17.83
52	170	118	1218.00	1218.00	####	3.18	37.61	5.74	5.03	5.53	5.10	####	0.000	0.000	0.000	-1.58	-18.40
52	172	120	1220.91	1220.91	####	2.91	38.80	5.76	5.06	5.56	5.12	####	0.028	0.036	0.030	-1.43	-19.03
52	174	122	1223.51	1223.51	####	2.60	39.96	5.79	5.07	5.58	5.14	####	0.000	0.000	0.000	-1.29	-19.55
52	176	124	1225.92	1225.92	####	2.41	41.17	5.81	5.10	5.61	5.16	####	0.000	0.000	0.000	-1.14	-20.14
52	178	126	1228.09	1228.09	####	2.17	42.44	5.84	5.12	5.64	5.18	####	0.000	0.000	0.000	-0.39	-20.75
52	180	128	1227.34	1227.34	####	-0.76	42.55	5.90	5.12	5.69	5.19	####	0.000	0.000	0.000	0.30	-20.82
54	110	56	894.80	897.04	897.52	####	0.39	4.55	4.60	4.57	4.66	####	0.216	0.217	0.217	-12.44	0.16
54	112	58	918.53	921.04	921.77	23.73	2.30	4.59	4.61	4.60	4.68	####	0.228	0.223	0.225	-11.69	-0.77
54	114	60	941.18	943.84	944.97	22.66	4.11	4.64	4.63	4.63	4.70	####	0.240	0.230	0.235	-11.25	-1.66
54	116	62	963.04	965.76	967.07	21.86	5.92	4.69	4.65	4.67	4.71	4.72	0.260	0.243	0.252	-10.86	-2.56
54	118	64	984.20	986.95	988.25	21.16	7.39	4.74	4.67	4.71	4.74	4.74	0.290	0.270	0.281	-10.49	-3.44
54	120	66	1004.65	1007.43	1008.48	20.45	8.62	4.79	4.70	4.75	4.77	4.75	0.321	0.306	0.314	-10.09	-4.23
54	122	68	1024.30	1026.84	1027.81	19.65	10.13	4.83	4.72	4.79	4.79	4.76	0.333	0.322	0.328	-9.48	-4.94
54	124	70	1042.46	1044.82	1046.26	18.16	10.99	4.83	4.69	4.77	4.76	4.77	0.219	0.209	0.214	-9.33	-5.37
54	126	72	1060.61	1062.77	1063.89	18.15	12.43	4.85	4.70	4.79	4.77	4.77	0.190	0.188	0.189	-9.00	-5.89
54	128	74	1078.06	1080.10	1080.74	17.45	13.80	4.88	4.71	4.81	4.78	4.78	0.165	0.169	0.167	-8.64	-6.43
54	130	76	1094.87	1096.77	1096.91	16.81	15.03	4.91	4.72	4.83	4.79	4.78	0.136	0.147	0.141	-8.36	-6.94
54	132	78	1111.18	1112.93	1112.45	16.31	15.99	4.94	4.73	4.86	4.79	4.79	0.104	0.119	0.110	-8.09	-7.50
54	134	80	1127.06	1128.71	1127.44	15.88	16.89	4.97	4.73	4.87	4.80	4.79	0.051	0.061	0.055	-8.00	-8.08
54	136	82	1143.20	1143.20	1141.88	16.15	18.42	4.99	4.74	4.89	4.81	4.80	0.000	0.000	0.000	-6.13	-8.82
54	138	84	1150.60	1152.22	1151.57	7.40	19.51	5.05	4.77	4.94	4.84	4.83	0.089	0.092	0.090	-4.33	-9.43
54	140	86	1159.53	1161.25	1160.72	8.93	21.47	5.10	4.80	4.99	4.87	4.86	0.154	0.145	0.151	-4.54	-10.12
54	142	88	1168.32	1169.98	1169.11	8.79	23.07	5.16	4.83	5.03	4.89	4.88	0.192	0.171	0.184	-4.28	-10.90
54	144	90	1176.20	1178.13	1176.90	7.88	24.51	5.20	4.85	5.07	4.92	4.91	0.208	0.182	0.199	-3.91	-11.62
54	146	92	1183.60	1185.68	1184.12	7.40	25.92	5.25	4.87	5.11	4.94	4.93	0.222	0.191	0.210	-3.72	-12.31
54	148	94	1190.65	1192.80	####	7.05	27.23	5.30	4.90	5.15	4.96	####	0.236	0.201	0.223	-3.55	-12.95
54	150	96	1197.39	1199.58	####	6.73	28.44	5.34	4.92	5.19	4.98	####	0.253	0.214	0.239	-3.40	-13.56
54	152	98	1203.84	1206.08	####	6.46	29.42	5.39	4.95	5.23	5.01	####	0.280	0.237	0.265	-3.26	-14.11
54	154	100	1210.07	1212.34	####	6.22	30.26	5.44	4.98	5.28	5.04	####	0.314	0.272	0.299	-3.11	-14.59
54	156	102	1215.89	1218.21	####	5.82	30.89	5.48	5.00	5.32	5.07	####	0.320	0.283	0.307	-2.88	-15.02
54	158	104	1221.28	1223.63	####	5.39	31.42	5.51	5.02	5.35	5.08	####	0.305	0.272	0.294	-2.72	-15.42
54	160	106	1226.49	1228.69	####	5.21	32.05	5.53	5.00	5.36	5.07	####	-0.214	-0.182	-0.203	-2.70	-15.49
54	162	108	1231.59	1233.73	####	5.10	32.78	5.57	5.02	5.39	5.08	####	-0.198	-0.170	-0.188	-2.59	-15.85
54	164	110	1236.46	1238.46	####	4.87	33.52	5.60	5.03	5.42	5.10	####	-0.182	-0.159	-0.174	-2.45	-16.23
54	166	112	1241.02	1242.98	####	4.56	33.81	5.63	5.05	5.45	5.11	####	-0.159	-0.143	-0.154	-2.32	-16.58
54	168	114	1245.39	1247.28	####	4.37	34.12	5.66	5.06	5.47	5.12	####	-0.126	-0.120	-0.124	-2.27	-16.90
54	170	116	1249.65	1251.46	####	4.26	34.82	5.69	5.06	5.50	5.13	####	-0.076	-0.084	-0.079	-2.25	-17.19
54	172	118	1254.14	1255.28	####	4.49	36.13	5.73	5.08	5.53	5.15	####	0.103	0.132	0.112	-2.22	-17.70
54	174	120	1258.30	1259.37	####	4.16	37.39	5.76	5.10	5.56	5.16	####	0.096	0.128	0.106	-1.96	-18.19
54	176	122	1262.05	1263.49	####	3.75	38.53	5.78	5.11	5.59	5.18	####	0.070	0.093	0.077	-1.71	-18.79
54	178	124	1265.27	1265.27	####	3.22	39.35	5.80	5.13	5.61	5.19	####	0.000	0.000	0.000	-1.73	-19.29
54	180	126	1268.66	1268.66	####	3.39	40.57	5.82	5.15	5.63	5.21	####	0.000	0.000	0.000	-0.55	-19.89
54	182	128	1268.10	1268.10	####	-0.56	40.77	5.88	5.16	5.68	5.22	####	0.000	0.000	0.000	0.20	-20.01
56	114	58	918.94	921.43	922.22	25.41	0.41	4.62	4.67	4.64	4.74	####	0.251	0.257	0.254	-12.55	0.48
56	116	60	944.23	946.86	####	25.29	3.05	4.72	4.74	4.73	4.81	####	0.404	0.409	0.406	-12.63	-1.20
56	118	62	967.42	970.46	####	23.19	4.37	4.75	4.75	4.75	4.82	####	0.398	0.403	0.400	-11.51	-2.00
56	120	64	989.97	992.83	993.64	22.56	5.77	4.77	4.73	4.75	4.80	4.81	0.338	0.330	0.334	-11.27	-2.50
56	122	66	1011.95	1014.69	1015.50	21.98	7.30	4.80	4.75	4.78	4.81	4.82	0.336	0.328	0.332	-10.79	-3.17
56	124	68	1032.88	1035.41	1036.12	20.93	8.58	4.84	4.76	4.80	4.83	4.82	0.331	0.323	0.328	-10.14	-3.77
56	126	70	1052.27	1054.82	1055.84	19.38	9.80	4.85	4.75	4.81	4.82	4.82	0.275	0.268	0.272	-9.66	-4.32
56	128	72	1071.22	1073.57	1074.69	18.95	10.61	4.87	4.75	4.82	4.82	4.83	0.225	0.228	0.226	-9.49	-4.74
56	130	74	1089.69	1091.91	1092.72	18.47	11.63	4.90	4.76	4.84	4.82	4.83	0.192	0.201	0.196	-9.14	-5.28
56	132	76	1107.47	1109.58	1110.04	17.78	12.60	4.93	4.76	4.86	4.83	4.83	0.154	0.169	0.160	-8.87	-5.81
56	134	78	1124.91	1126.88	1126.70	17.44	13.73	4.95	4.77	4.88	4.84	4.83	0.114	0.132	0.122	-8.71	-6.38
56	136	80	1142.11	1143.74	1142.77	17.20	15.05	4.98	4.78	4.89	4.84	4.83	0.065	0.079	0.071	-8.62	-7.04
56	138	82	1159.78	1159.78	1158.29	17.67	16.57	5.00	4.78	4.91	4.85	4.84	0.000	0.000	0.000	-6.83	-7.87
56	140	84	1168.28	1168.28	1169.44	8.51	17.68	5.05	4.81	4.95	4.87	4.87	0.000	0.000	0.000	-4.35	-8.48
56	142	86	1178.33	1180.15	1180.16	10.04	18.79	5.11	4.84	5.00	4.91	4.90	0.156	0.154	0.155	-5.22	-8.89
56	144	88	1188.60	1190.31	1190.23	10.27	20.28	5.16	4.87	5.05	4.93	4.92	0.201	0.190	0.197	-5.02	-9.57
56	146	90	1197.91	1199.99	1199.47	9.32	21.71	5.21	4.89	5.09	4.96	4.95	0.218	0.204	0.213	-4.60	-10.26
56	148	92	1206.70	1208.92	1208.29	8.78	23.09	5.25	4.91	5.13	4.98	4.97	0.234	0.216	0.227	-4.38	-10.92
56	150	94	1215.03	1217.32	1216.78	8.33	24.38	5.30	4.94	5.17	5.00	####	0.252	0.229	0.244	-4.17	-11.55
56	152	96	1223.02	1225.34	####	7.99	25.64	5.34	4.96	5.21	5.03	####	0.280	0.250	0.269	-4.02	-12.21
56	154	98	1230.83	1233.08	####	7.81	26.99	5.39	5.00	5.25	5.06	####	0.320	0.284	0.307	-3.90	-13.01
56	156	100	1238.27	1240.48	####	7.43	28.20	5.44	5.03	5.30	5.10	####	0.350	0.317	0.338	-3.59	-13.67
56	158	102	1244.90	1247.20	####	6.63	29.00	5.48	5.04	5.33	5.11	####	0.339	0.309	0.328	-3.26	-14.04
56	160	104	1251.02	1253.40	####	6.12	29.74	5.51	5.05	5.35	5.12	####	0.316	0.287	0.306	-3.10	-14.37
56	162	106	1256.92	1259.29	####	5.90	30.42	5.54	5.06	5.38	5.13	####	0.295	0.269	0.286	-2.99	-14.75
56	164	108	1262.62	1264.93	####	5.71	31.03	5.57	5.08	5.41	5.14	####	0.278	0.256	0.270	-2.86	-15.16
56	166	110	1268.03	1270.25	####	5.41	31.57	5.60	5.09	5.43	5.15	####	0.257	0.239	0.251	-2.69	-15.56
56	168	112	1273.16	1275.19	####	5.13	32.14	5.62	5.09	5.45	5.15	####	-0.179	-0.161	-0.173	-2.68	-15.62
56	170	114	1278.22	1280.25	####	5.06	32.83	5.65	5.10	5.47	5.16	####	-0.148	-0.137	-0.144	-2.62	-15.97
56	172	116	1283.32	1285.32	####	5.10	33.67	5.68	5.11	5.50	5.17	####	0.126	0.138	0.130	-2.72	-16.30
56	174	118	1288.56	1290.42	####	5.25	34.43	5.71	5.12	5.53	5.18	####	0.095	0.114	0.101	-2.66	-16.66
56	176	120	1293.69	1295.37	####	5.12	35.39	5.74	5.13	5.55	5.19	####	0.079	0.100	0.086	-2.52	-17.12
56	178	122	1298.50	1299.97	####	4.81	36.45	5.77	5.15	5.58	5.21	####	0.065	0.085	0.071	-2.32	-17.68
56	180	124	1303.00	1303.00	####	4.50	37.73	5.79	5.16	5.60	5.23	####	0.000	0.000	0.000	-2.33	-18.46
56	182	126	1307.58	1307.58	####	4.59	38.92	5.81	5.18	5.63	5.24	####	0.000	0.000	0.000	-0.71	-19.05
56	192	136	1307.90	1309.42	####	0.39	40.33	6.07	5.26	5.85	5.32	####	0.211	0.152	0.194	-0.25	-19.67
56	194	138	1308.22	1309.74	####	0.32	40.85	6.12	5.28	5.89	5.34	####	0.227	0.166	0.209	-0.18	-19.94
56	196	140	1308.35	1309.92	####	0.13	41.43	6.16	5.29	5.93	5.35	####	0.234	0.173	0.216	-0.08	-20.21
56	198	142	1308.30	1309.94	####	-0.05	41.82	6.20	5.31	5.96	5.37	####	0.234	0.175	0.217	-0.01	-20.46
58	116	58	917.91	920.58	####	29.05	-1.03	4.77	4.86	4.81	4.92	####	0.517	0.540	0.529	-14.60	0.62
58	118	60	945.66	948.33	####	27.76	1.43	4.73	4.79	4.76	4.86	####	0.410	0.426	0.418	-13.52	-0.31
58	120	62	970.69	973.78	####	25.02	3.27	4.79	4.83	4.81	4.89	####	0.447	0.469	0.458	-12.26	-1.14
58	122	64	994.38	997.41	####	23.70	4.41	4.81	4.82	4.81	4.88	####	0.412	0.428	0.420	-11.77	-1.79
58	124	66	1017.43	1020.13	####	23.04	5.48	4.83	4.81	4.82	4.88	####	0.374	0.383	0.378	-11.33	-2.33
58	126	68	1039.30	1041.88	1042.43	21.87	6.41	4.86	4.81	4.83	4.88	####	0.351	0.355	0.353	-10.66	-2.79
58	128	70	1059.80	1062.50	1063.29	20.50	7.53	4.96	4.90	4.93	4.97	####	0.469	0.486	0.477	-10.23	-3.80
58	130	72	1079.67	1082.24	1083.32	19.88	8.45	4.99	4.91	4.96	4.98	####	0.466	0.479	0.472	-9.27	-4.44
58	132	74	1099.10	1101.44	1102.51	19.42	9.41	4.91	4.80	4.86	4.87	####	0.205	0.216	0.210	-9.69	-4.25
58	134	76	1117.96	1120.22	1121.01	18.87	10.49	4.94	4.81	4.88	4.87	####	0.164	0.181	0.172	-9.40	-4.79
58	136	78	1136.47	1138.59	1138.83	18.51	11.57	4.96	4.81	4.90	4.88	4.87	0.122	0.142	0.131	-9.29	-5.33
58	138	80	1154.99	1154.99	1156.03	18.52	12.88	4.98	4.81	4.91	4.88	4.87	0.000	0.000	0.000	-9.72	-6.06
58	140	82	1174.34	1174.34	1172.68	19.35	14.57	5.01	4.82	4.93	4.89	4.88	0.000	0.000	0.000	-7.50	-6.74
58	142	84	1184.13	1184.13	1185.28	9.79	15.85	5.06	4.85	4.97	4.91	4.91	0.000	0.000	0.000	-4.97	-7.38
58	144	86	1194.92	1196.76	1197.33	10.79	16.59	5.11	4.88	5.02	4.94	4.93	0.154	0.156	0.155	-5.85	-7.86
58	146	88	1206.54	1208.28	1208.66	11.62	17.94	5.16	4.91	5.06	4.97	4.96	0.204	0.202	0.203	-5.69	-8.51
58	148	90	1217.14	1219.31	1219.58	10.60	19.23	5.21	4.93	5.10	5.00	4.99	0.222	0.217	0.220	-5.24	-9.14
58	150	92	1228.11	1230.28	1230.17	10.97	21.41	5.29	5.00	5.18	5.07	####	0.343	0.341	0.342	-5.36	-10.64
58	152	94	1237.82	1240.17	####	9.70	22.78	5.32	5.02	5.21	5.08	####	0.343	0.336	0.340	-4.85	-11.21
58	154	96	1247.15	1249.51	####	9.34	24.13	5.36	5.03	5.24	5.10	####	0.347	0.335	0.343	-4.68	-11.77
58	156	98	1256.20	1258.53	####	9.05	25.37	5.40	5.06	5.28	5.12	####	0.357	0.342	0.352	-4.50	-12.31
58	158	100	1264.92	1266.82	####	8.71	26.65	5.45	5.09	5.32	5.15	####	0.380	0.365	0.375	-4.06	-12.91
58	160	102	1272.16	1274.52	####	7.24	27.26	5.48	5.10	5.34	5.16	####	0.367	0.352	0.361	-3.56	-13.22
58	162	104	1279.09	1281.57	####	6.93	28.07	5.57	5.17	5.43	5.23	####	0.463	0.448	0.457	-3.40	-13.81
58	164	106	1285.42	1287.89	####	6.33	28.50	5.60	5.18	5.46	5.24	####	0.452	0.438	0.447	-3.11	-14.17
58	166	108	1291.94	1294.29	####	6.52	29.31	5.56	5.11	5.41	5.18	####	0.289	0.271	0.283	-3.28	-14.19
58	168	110	1298.21	1300.44	####	6.28	30.18	5.60	5.13	5.44	5.19	####	0.273	0.257	0.267	-3.06	-14.59
58	170	112	1303.94	1306.17	####	5.73	30.78	5.62	5.13	5.46	5.20	####	0.244	0.235	0.241	-2.86	-14.90
58	172	114	1309.39	1311.57	####	5.45	31.17	5.65	5.14	5.48	5.20	####	0.204	0.205	0.205	-2.85	-15.12
58	174	116	1314.92	1316.99	####	5.53	31.60	5.67	5.14	5.50	5.21	####	0.158	0.169	0.162	-2.94	-15.31
58	176	118	1320.68	1322.64	####	5.76	32.11	5.70	5.15	5.52	5.21	####	0.094	0.106	0.098	-3.09	-15.60
58	178	120	1326.88	1326.88	####	6.21	33.20	5.72	5.16	5.55	5.22	####	0.000	0.000	0.000	-3.14	-16.17
58	180	122	1333.04	1333.04	####	6.16	34.54	5.75	5.18	5.57	5.24	####	0.000	0.000	0.000	-3.05	-16.64
58	182	124	1339.02	1339.02	####	5.98	36.02	5.78	5.20	5.60	5.26	####	0.000	0.000	0.000	-2.93	-17.13
58	184	126	1344.83	1344.83	####	5.81	37.25	5.80	5.21	5.62	5.27	####	0.000	0.000	0.000	-1.46	-17.63
58	186	128	1344.84	1344.84	####	0.01	37.56	5.85	5.22	5.66	5.29	####	0.000	0.000	0.000	-0.09	-17.85
58	192	134	1345.35	1346.76	####	0.59	37.84	6.00	5.27	5.79	5.33	####	0.178	0.125	0.162	-0.49	-18.49
58	194	136	1346.21	1347.74	####	0.87	38.32	6.05	5.29	5.83	5.35	####	0.207	0.156	0.192	-0.51	-18.72
58	196	138	1347.09	1348.63	####	0.88	38.88	6.09	5.31	5.87	5.37	####	0.228	0.176	0.212	-0.46	-18.97
58	198	140	1347.78	1349.39	####	0.69	39.43	6.13	5.33	5.91	5.39	####	0.237	0.186	0.222	-0.35	-19.23
58	200	142	1348.25	1349.94	####	0.47	39.95	6.18	5.35	5.95	5.41	####	0.239	0.190	0.225	-0.26	-19.49
58	202	144	1348.68	1350.62	####	0.44	40.57	6.23	5.37	6.00	5.43	####	-0.247	-0.204	-0.235	-0.37	-19.98
58	204	146	1349.26	1351.17	####	0.58	41.19	6.27	5.39	6.03	5.44	####	-0.254	-0.210	-0.241	-0.32	-20.27
58	206	148	1349.72	1351.53	####	0.46	41.74	6.31	5.40	6.07	5.46	####	-0.258	-0.214	-0.246	-0.24	-20.53
58	208	150	1349.97	1351.70	####	0.26	42.26	6.35	5.42	6.10	5.48	####	-0.260	-0.216	-0.248	-0.10	-20.78
58	210	152	1349.93	1351.69	####	-0.05	43.59	6.38	5.43	6.13	5.49	####	-0.255	-0.212	-0.243	0.02	-20.98
60	120	60	945.40	947.83	####	####	-0.26	4.74	4.83	4.79	4.90	####	0.411	0.433	0.422	-14.36	1.29
60	122	62	971.81	974.47	####	26.41	1.12	4.78	4.84	4.81	4.91	####	0.418	0.431	0.425	-12.93	-0.80
60	124	64	996.96	999.47	####	25.15	2.58	4.81	4.85	4.83	4.91	####	0.404	0.418	0.411	-12.41	-0.38
60	126	66	1021.13	1023.53	####	24.17	3.70	4.84	4.85	4.85	4.92	####	0.389	0.405	0.396	-11.84	-1.05
60	128	68	1043.88	1046.45	####	22.75	4.58	4.87	4.86	4.87	4.93	####	0.375	0.391	0.383	-11.18	-1.72
60	130	70	1065.65	1068.44	1068.93	21.77	5.85	4.94	4.91	4.93	4.97	####	0.429	0.437	0.433	-10.80	-2.36
60	132	72	1086.84	1089.59	1089.90	21.19	7.17	4.99	4.93	4.97	5.00	4.92	0.451	0.459	0.455	-9.90	-3.03
60	134	74	1106.46	1108.93	1110.26	19.62	7.36	4.92	4.85	4.89	4.91	4.91	0.218	0.233	0.224	-10.21	-3.28
60	136	76	1126.35	1128.81	1129.96	19.89	8.38	4.95	4.85	4.90	4.91	4.91	0.174	0.193	0.182	-9.92	-3.77
60	138	78	1145.92	1148.17	1148.92	19.57	9.45	4.97	4.85	4.92	4.91	4.91	0.126	0.148	0.136	-9.87	-4.32
60	140	80	1165.77	1165.77	1167.30	19.85	10.78	4.99	4.85	4.93	4.91	4.91	0.000	0.000	0.000	-10.37	-4.96
60	142	82	1186.40	1186.40	1185.14	20.63	12.05	5.01	4.85	4.95	4.92	4.91	0.000	0.000	0.000	-7.04	-5.56
60	144	84	1197.43	1197.43	1199.08	11.03	13.29	5.06	4.88	4.99	4.94	4.94	0.000	0.000	0.000	-5.59	-6.18
60	146	86	1209.47	1211.33	1212.40	12.04	14.55	5.12	4.91	5.03	4.98	4.97	0.152	0.157	0.154	-6.46	-6.88
60	148	88	1222.45	1224.24	1225.02	12.98	15.90	5.17	4.95	5.08	5.01	5.00	0.210	0.218	0.213	-6.36	-7.54
60	150	90	1235.21	1237.53	1237.44	12.76	18.07	5.26	5.03	5.17	5.10	5.04	0.365	0.380	0.371	-6.79	-8.67
60	152	92	1248.39	1250.52	1250.05	13.18	20.28	5.29	5.05	5.19	5.11	####	0.353	0.370	0.360	-6.01	-9.17
60	154	94	1259.34	1261.67	1261.62	10.95	21.53	5.33	5.06	5.23	5.13	####	0.362	0.374	0.367	-5.44	-9.81
60	156	96	1269.85	1272.17	1272.39	10.51	22.69	5.37	5.08	5.26	5.15	####	0.371	0.377	0.373	-5.23	-10.44
60	158	98	1280.01	1282.18	1282.16	10.16	23.80	5.41	5.10	5.29	5.16	####	0.379	0.380	0.379	-5.03	-11.08
60	160	100	1289.76	1291.66	1291.19	9.75	24.84	5.44	5.12	5.33	5.18	####	0.385	0.381	0.383	-4.52	-11.70
60	162	102	1297.79	1300.12	####	8.03	25.63	5.49	5.14	5.37	5.21	####	0.404	0.393	0.400	-3.98	-12.15
60	164	104	1305.48	1307.91	####	7.69	26.40	5.55	5.18	5.42	5.24	####	0.441	0.418	0.433	-3.77	-12.55
60	166	106	1312.56	1314.98	####	7.07	27.14	5.58	5.19	5.45	5.25	####	0.433	0.413	0.426	-3.49	-12.97
60	168	108	1319.40	1321.76	####	6.85	27.47	5.56	5.16	5.42	5.22	####	0.305	0.297	0.302	-3.62	-13.32
60	170	110	1326.38	1328.63	####	6.98	28.17	5.59	5.17	5.45	5.23	####	0.288	0.280	0.285	-3.41	-13.64
60	172	112	1332.72	1335.08	####	6.34	28.78	5.62	5.17	5.47	5.24	####	0.264	0.260	0.262	-3.10	-13.94
60	174	114	1338.61	1340.95	####	5.89	29.22	5.64	5.18	5.49	5.24	####	0.226	0.231	0.228	-3.04	-14.17
60	176	116	1344.54	1346.72	####	5.93	29.62	5.66	5.18	5.50	5.24	####	0.178	0.190	0.182	-3.17	-14.39
60	178	118	1351.13	1353.10	####	6.60	30.46	5.69	5.18	5.52	5.24	####	-0.110	-0.107	-0.109	-3.30	-14.78
60	180	120	1357.63	1357.63	####	6.50	30.74	5.71	5.19	5.54	5.25	####	0.041	0.046	0.043	-3.51	-14.92
60	182	122	1364.53	1364.53	####	6.90	31.49	5.74	5.20	5.57	5.26	####	0.000	0.000	0.000	-3.44	-15.28
60	184	124	1371.29	1371.29	####	6.76	32.27	5.77	5.22	5.59	5.28	####	0.000	0.000	0.000	-3.33	-15.69
60	186	126	1377.91	1377.91	####	6.62	33.07	5.79	5.23	5.62	5.29	####	0.000	0.000	0.000	-1.10	-16.10
60	188	128	1378.45	1378.45	####	0.54	33.61	5.84	5.25	5.65	5.31	####	0.000	0.000	0.000	-0.36	-16.38
60	190	130	1378.95	1378.95	####	0.50	34.14	5.88	5.26	5.69	5.32	####	0.000	0.000	0.000	-0.34	-16.65
60	192	132	1379.99	1381.30	####	1.04	35.23	5.94	5.28	5.74	5.34	####	0.141	0.100	0.128	-0.74	-17.21
60	194	134	1381.34	1382.77	####	1.36	36.00	5.98	5.31	5.78	5.37	####	0.174	0.129	0.160	-0.74	-17.56
60	196	136	1382.68	1384.22	####	1.33	36.47	6.03	5.33	5.82	5.39	####	0.200	0.153	0.186	-0.74	-17.83
60	198	138	1384.01	1385.57	####	1.33	36.91	6.07	5.35	5.86	5.40	####	0.222	0.175	0.208	-0.70	-18.07
60	200	140	1385.29	1387.10	####	1.29	37.51	6.14	5.39	5.93	5.45	####	-0.255	-0.238	-0.250	-0.94	-18.57
60	202	142	1386.78	1388.71	####	1.49	38.53	6.18	5.41	5.96	5.47	####	-0.260	-0.242	-0.255	-0.72	-18.87
60	204	144	1387.98	1389.99	####	1.19	39.29	6.22	5.42	5.99	5.48	####	-0.263	-0.242	-0.257	-0.63	-19.14
60	206	146	1389.04	1391.05	####	1.07	39.78	6.25	5.44	6.03	5.50	####	-0.266	-0.242	-0.259	-0.57	-19.41
60	208	148	1389.99	1391.91	####	0.95	40.27	6.29	5.45	6.06	5.51	####	-0.269	-0.242	-0.261	-0.49	-19.67
60	210	150	1390.75	1392.55	####	0.75	40.77	6.32	5.47	6.09	5.53	####	-0.271	-0.243	-0.263	-0.35	-19.93
60	212	152	1391.16	1392.96	####	0.42	41.24	6.36	5.48	6.12	5.54	####	-0.271	-0.243	-0.263	-0.18	-20.20
60	214	154	1391.26	1393.13	####	0.10	41.59	6.39	5.50	6.15	5.55	####	-0.264	-0.237	-0.257	-0.07	-20.43
60	216	156	1391.20	1393.09	####	-0.06	41.91	6.42	5.50	6.18	5.56	####	-0.252	-0.225	-0.244	-0.02	-20.62
62	128	66	1021.46	1024.30	####	####	0.33	4.85	4.90	4.87	4.96	####	0.385	0.404	0.395	-12.68	0.32
62	130	68	1045.93	1048.74	####	24.48	2.06	4.88	4.90	4.89	4.96	####	0.366	0.383	0.374	-12.04	-0.59
62	132	70	1069.33	1072.20	####	23.40	3.68	4.91	4.91	4.91	4.97	####	0.354	0.366	0.360	-11.20	-1.51
62	134	72	1091.75	1094.51	####	22.43	4.92	4.99	4.96	4.98	5.03	####	0.438	0.443	0.440	-10.68	-1.99
62	136	74	1111.99	1114.57	1116.00	20.23	5.53	4.94	4.89	4.91	4.95	####	0.233	0.255	0.243	-10.66	-2.40
62	138	76	1132.80	1135.46	1136.83	20.81	6.45	4.96	4.89	4.92	4.95	4.96	0.185	0.208	0.195	-10.40	-2.86
62	140	78	1153.42	1155.76	1156.93	20.62	7.50	4.98	4.88	4.94	4.95	4.96	0.127	0.149	0.137	-10.47	-3.39
62	142	80	1174.46	1174.46	1176.60	21.05	8.69	4.99	4.88	4.94	4.95	4.95	0.000	0.000	0.000	-10.98	-3.99
62	144	82	1196.30	1196.30	1195.73	21.83	9.90	5.02	4.89	4.96	4.95	4.95	0.000	0.000	0.000	-8.75	-4.59
62	146	84	1208.56	1208.56	1210.90	12.26	11.14	5.06	4.91	5.00	4.98	4.98	0.000	0.000	0.000	-6.20	-5.21
62	148	86	1222.12	1224.02	1225.39	13.56	12.65	5.12	4.95	5.05	5.02	5.00	0.152	0.162	0.156	-7.11	-5.96
62	150	88	1236.44	1238.33	1239.24	14.32	13.99	5.17	4.99	5.10	5.05	5.04	0.215	0.232	0.222	-7.05	-6.59
62	152	90	1250.61	1252.73	1253.10	14.17	15.40	5.24	5.04	5.16	5.10	5.08	0.301	0.322	0.309	-7.22	-7.20
62	154	92	1264.79	1266.92	1266.93	14.18	16.41	5.29	5.07	5.20	5.13	5.11	0.339	0.353	0.345	-6.64	-7.67
62	156	94	1277.08	1279.54	1279.98	12.28	17.74	5.32	5.09	5.23	5.15	####	0.347	0.358	0.351	-6.13	-8.38
62	158	96	1289.00	1291.52	1292.01	11.92	19.15	5.36	5.11	5.26	5.17	####	0.356	0.364	0.359	-5.93	-9.09
62	160	98	1300.55	1302.99	1303.14	11.56	20.55	5.40	5.13	5.30	5.19	####	0.369	0.372	0.370	-5.70	-9.76
62	162	100	1311.61	1313.65	1313.43	11.05	21.85	5.44	5.15	5.33	5.21	####	0.379	0.380	0.380	-5.13	-10.37
62	164	102	1320.78	1323.35	1323.12	9.18	22.99	5.48	5.17	5.36	5.23	####	0.383	0.382	0.383	-4.44	-11.00
62	166	104	1329.42	1331.96	####	8.64	23.94	5.55	5.22	5.43	5.28	####	0.450	0.430	0.442	-4.25	-11.36
62	168	106	1337.30	1339.70	####	7.87	24.74	5.53	5.19	5.41	5.25	####	0.341	0.341	0.341	-4.08	-12.04
62	170	108	1345.15	1347.48	####	7.85	25.74	5.56	5.19	5.43	5.26	####	0.319	0.321	0.320	-3.93	-12.42
62	172	110	1352.74	1355.06	####	7.59	26.36	5.59	5.20	5.45	5.26	####	0.299	0.302	0.300	-3.75	-12.77
62	174	112	1359.78	1362.23	####	7.04	27.06	5.62	5.21	5.48	5.27	####	0.280	0.283	0.281	-3.37	-13.15
62	176	114	1366.09	1368.21	####	6.32	27.49	5.63	5.20	5.48	5.26	####	-0.196	-0.191	-0.194	-3.62	-13.43
62	178	116	1372.98	1375.13	####	6.88	28.44	5.66	5.21	5.50	5.27	####	-0.172	-0.169	-0.171	-3.48	-13.75
62	180	118	1379.78	1381.88	####	6.80	28.65	5.68	5.21	5.52	5.27	####	-0.132	-0.134	-0.133	-3.54	-13.96
62	182	120	1386.73	1388.61	####	6.95	29.10	5.70	5.22	5.54	5.28	####	-0.096	-0.100	-0.098	-3.57	-14.21
62	184	122	1394.01	1394.01	####	7.28	29.49	5.73	5.22	5.56	5.28	####	0.027	0.033	0.029	-3.82	-14.40
62	186	124	1401.61	1401.61	####	7.60	30.32	5.75	5.24	5.59	5.30	####	0.000	0.000	0.000	-3.75	-14.81
62	188	126	1409.05	1409.05	####	7.44	31.15	5.78	5.25	5.61	5.31	####	0.000	0.000	0.000	-2.69	-15.23
62	190	128	1410.16	1410.16	####	1.11	31.71	5.82	5.27	5.65	5.33	####	0.000	0.000	0.000	-0.63	-15.52
62	192	130	1411.28	1412.63	####	1.12	32.33	5.87	5.29	5.69	5.35	####	0.096	0.077	0.090	-0.96	-15.88
62	194	132	1413.41	1414.70	####	2.13	33.42	5.92	5.32	5.74	5.38	####	0.153	0.126	0.144	-1.17	-16.33
62	196	134	1415.49	1416.97	####	2.08	34.15	5.97	5.34	5.78	5.40	####	0.180	0.149	0.170	-1.06	-16.71
62	198	136	1417.42	1419.01	####	1.92	34.74	6.01	5.36	5.81	5.42	####	0.202	0.167	0.191	-1.01	-17.03
62	200	138	1419.27	1420.90	####	1.85	35.26	6.05	5.38	5.85	5.44	####	0.223	0.186	0.211	-0.96	-17.32
62	202	140	1421.30	1423.17	####	2.03	36.01	6.13	5.47	5.94	5.53	####	0.354	0.344	0.351	-1.22	-17.93
62	204	142	1423.44	1425.35	####	2.14	36.65	6.17	5.49	5.97	5.55	####	0.363	0.349	0.359	-1.01	-18.27
62	206	144	1425.18	1427.15	####	1.74	37.20	6.20	5.51	6.00	5.57	####	0.368	0.352	0.364	-0.84	-18.58
62	208	146	1426.67	1428.72	####	1.50	37.63	6.23	5.47	6.01	5.53	####	-0.262	-0.243	-0.257	-0.86	-18.40
62	210	148	1428.21	1430.18	####	1.53	38.21	6.26	5.48	6.04	5.54	####	-0.266	-0.244	-0.260	-0.77	-18.70
62	212	150	1429.55	1431.41	####	1.34	38.80	6.30	5.50	6.08	5.56	####	-0.270	-0.247	-0.263	-0.64	-18.99
62	214	152	1430.55	1432.36	####	1.00	39.39	6.33	5.52	6.11	5.57	####	-0.272	-0.249	-0.266	-0.45	-19.29
62	216	154	1431.18	1433.06	####	0.63	39.92	6.36	5.53	6.14	5.59	####	-0.267	-0.245	-0.261	-0.32	-19.57
62	218	156	1431.61	1433.52	####	0.43	40.40	6.39	5.54	6.16	5.60	####	-0.257	-0.236	-0.251	-0.26	-19.84
62	220	158	1431.95	1433.80	####	0.34	40.87	6.42	5.55	6.19	5.61	####	-0.246	-0.226	-0.240	-0.21	-20.10
62	222	160	1432.19	1433.92	####	0.24	41.33	6.45	5.56	6.22	5.62	####	-0.235	-0.217	-0.230	-0.13	-20.35
62	224	162	1432.22	1433.94	####	0.03	41.72	6.48	5.57	6.24	5.63	####	-0.221	-0.206	-0.217	-0.03	-20.57
62	232	170	1432.24	1432.24	####	0.29	41.74	6.60	5.56	6.34	5.62	####	0.000	0.000	0.000	-0.07	-20.58
62	234	172	1432.09	1432.09	####	-0.15	42.34	6.62	5.58	6.36	5.64	####	0.000	0.000	0.000	0.09	-20.89
64	132	68	1046.09	1048.94	####	####	0.16	4.90	4.94	4.92	5.00	####	0.361	0.378	0.369	-12.94	0.30
64	134	70	1071.35	1074.24	####	25.25	2.02	4.93	4.94	4.93	5.01	####	0.354	0.368	0.361	-11.94	-0.60
64	136	72	1094.67	1097.35	####	23.32	2.92	5.00	4.99	5.00	5.06	####	0.429	0.430	0.430	-11.40	-1.01
64	138	74	1115.96	1118.72	####	21.29	3.98	5.01	4.99	5.00	5.05	####	0.378	0.388	0.383	-10.72	-1.64
64	140	76	1137.53	1140.33	1141.70	21.57	4.74	4.97	4.93	4.95	4.99	####	0.197	0.226	0.211	-10.84	-2.02
64	142	78	1159.59	1162.02	1163.02	22.06	6.17	4.99	4.92	4.96	4.99	####	-0.142	-0.159	-0.150	-11.01	-2.77
64	144	80	1181.30	1181.30	1183.96	21.71	6.84	5.00	4.91	4.96	4.98	####	0.000	0.000	0.000	-11.59	-3.08
64	146	82	1204.30	1204.30	1204.43	23.00	8.00	5.03	4.92	4.98	4.98	4.98	0.000	0.000	0.000	-9.34	-3.69
64	148	84	1217.86	1220.03	1220.75	13.56	9.30	5.07	4.95	5.02	5.01	5.01	-0.054	-0.064	-0.058	-7.05	-4.34
64	150	86	1232.97	1234.91	1236.39	15.11	10.85	5.13	4.99	5.07	5.05	5.03	0.155	0.171	0.162	-7.79	-5.05
64	152	88	1248.54	1250.46	1251.48	15.57	12.10	5.18	5.02	5.11	5.08	5.08	0.212	0.231	0.220	-7.65	-5.65
64	154	90	1263.67	1265.81	1266.62	15.13	13.06	5.23	5.06	5.16	5.13	5.12	0.282	0.303	0.291	-7.66	-6.06
64	156	92	1278.86	1281.05	1281.59	15.19	14.07	5.29	5.10	5.21	5.16	5.14	0.333	0.351	0.341	-7.26	-6.53
64	158	94	1292.66	1295.13	1295.89	13.80	15.59	5.32	5.12	5.24	5.18	5.16	0.344	0.359	0.350	-6.85	-7.22
64	160	96	1306.07	1308.56	1309.28	13.41	17.08	5.36	5.14	5.27	5.20	5.17	0.354	0.366	0.358	-6.64	-7.89
64	162	98	1319.04	1321.37	1321.76	12.97	18.49	5.40	5.16	5.31	5.22	####	0.365	0.373	0.368	-6.34	-8.52
64	164	100	1331.27	1333.34	1333.32	12.22	19.66	5.44	5.18	5.34	5.24	####	0.373	0.376	0.374	-5.77	-9.10
64	166	102	1341.92	1344.29	1344.14	10.65	21.13	5.47	5.20	5.37	5.26	####	0.378	0.380	0.379	-5.01	-9.76
64	168	104	1351.31	1353.74	####	9.39	21.89	5.50	5.21	5.39	5.27	####	0.363	0.368	0.365	-4.68	-10.36
64	170	106	1360.32	1362.71	####	9.01	23.02	5.53	5.22	5.41	5.28	####	0.343	0.349	0.345	-4.51	-10.92
64	172	108	1368.97	1371.37	####	8.65	23.82	5.56	5.23	5.44	5.29	####	0.323	0.331	0.326	-4.33	-11.41
64	174	110	1377.34	1379.77	####	8.37	24.60	5.59	5.24	5.46	5.30	####	0.305	0.314	0.308	-4.16	-11.87
64	176	112	1385.28	1387.73	####	7.94	25.50	5.62	5.25	5.49	5.31	####	0.291	0.299	0.294	-3.70	-12.36
64	178	114	1392.05	1394.17	####	6.77	25.96	5.63	5.23	5.49	5.29	####	-0.203	-0.203	-0.203	-4.02	-12.58
64	180	116	1399.67	1401.80	####	7.62	26.69	5.65	5.24	5.51	5.30	####	-0.188	-0.190	-0.189	-3.76	-12.96
64	182	118	1406.92	1409.09	####	7.24	27.14	5.67	5.25	5.53	5.31	####	-0.155	-0.161	-0.157	-3.74	-13.22
64	184	120	1414.31	1416.29	####	7.39	27.58	5.70	5.25	5.55	5.31	####	-0.115	-0.124	-0.118	-3.83	-13.45
64	186	122	1421.93	1423.68	####	7.61	27.91	5.72	5.25	5.56	5.31	####	0.061	0.076	0.066	-4.10	-13.63
64	188	124	1430.20	1430.20	####	8.28	28.59	5.74	5.26	5.58	5.32	####	0.000	0.000	0.000	-4.19	-13.99
64	190	126	1438.54	1438.54	####	8.34	29.49	5.77	5.28	5.61	5.34	####	0.000	0.000	0.000	-3.00	-14.43
64	192	128	1440.23	1440.23	####	1.69	30.07	5.81	5.29	5.64	5.35	####	0.000	0.000	0.000	-0.92	-14.73
64	194	130	1442.11	1443.48	####	1.89	30.84	5.86	5.32	5.69	5.38	####	0.107	0.096	0.104	-1.41	-15.10
64	196	132	1445.22	1446.53	####	3.10	31.81	5.91	5.35	5.73	5.41	####	0.161	0.149	0.157	-1.60	-15.54
64	198	134	1448.04	1449.59	####	2.82	32.54	5.95	5.38	5.77	5.44	####	0.186	0.171	0.181	-1.40	-15.91
64	200	136	1450.62	1452.32	####	2.59	33.21	5.99	5.40	5.81	5.46	####	0.208	0.188	0.202	-1.33	-16.26
64	202	138	1453.11	1454.87	####	2.48	33.84	6.04	5.42	5.85	5.48	####	0.231	0.210	0.225	-1.28	-16.62
64	204	140	1455.93	1457.88	####	2.82	34.63	6.12	5.50	5.93	5.56	####	0.355	0.352	0.354	-1.59	-16.83
64	206	142	1458.81	1460.81	####	2.88	35.38	6.16	5.53	5.97	5.59	####	0.369	0.365	0.368	-1.36	-17.21
64	208	144	1461.23	1463.27	####	2.41	36.05	6.19	5.55	6.00	5.60	####	0.373	0.367	0.371	-1.15	-17.55
64	210	146	1463.26	1465.33	####	2.04	36.59	6.22	5.56	6.03	5.62	####	0.371	0.362	0.368	-1.00	-17.85
64	212	148	1465.02	1467.11	####	1.76	36.82	6.26	5.57	6.06	5.63	####	0.370	0.360	0.367	-0.88	-18.14
64	214	150	1466.59	1468.68	####	1.57	37.04	6.29	5.59	6.09	5.64	####	0.371	0.358	0.367	-0.79	-18.44
64	216	152	1467.99	1470.06	####	1.41	37.44	6.33	5.61	6.12	5.66	####	0.380	0.362	0.375	-0.70	-18.72
64	218	154	1469.25	1471.24	####	1.26	38.07	6.38	5.63	6.17	5.69	####	0.410	0.378	0.400	-0.61	-18.98
64	220	156	1470.26	1472.14	####	1.01	38.65	6.42	5.65	6.20	5.70	####	0.416	0.380	0.405	-0.46	-19.25
64	222	158	1471.38	1473.26	####	1.12	39.43	6.40	5.58	6.17	5.64	####	-0.247	-0.230	-0.242	-0.48	-19.39
64	224	160	1472.15	1473.92	####	0.77	39.96	6.43	5.59	6.20	5.65	####	-0.239	-0.224	-0.234	-0.38	-19.66
64	226	162	1472.67	1474.38	####	0.52	40.45	6.46	5.60	6.23	5.66	####	-0.230	-0.218	-0.226	-0.24	-19.92
64	228	164	1472.91	1474.69	####	0.25	40.83	6.48	5.61	6.25	5.67	####	-0.214	-0.208	-0.212	-0.15	-20.12
64	230	166	1473.05	1474.82	####	0.14	41.13	6.51	5.62	6.28	5.68	####	-0.194	-0.194	-0.194	-0.12	-20.29
64	232	168	1473.13	1474.80	####	0.08	41.18	6.54	5.63	6.30	5.69	####	-0.173	-0.181	-0.175	-0.07	-20.44
64	238	174	1473.37	1475.06	####	0.30	41.65	6.62	5.63	6.37	5.69	####	-0.042	-0.075	-0.051	-0.14	-20.57
64	240	176	1473.57	1475.11	####	0.21	42.40	6.64	5.65	6.39	5.71	####	0.059	0.094	0.068	-0.10	-20.87
64	242	178	1473.58	1474.99	####	0.01	42.93	6.66	5.68	6.42	5.73	####	0.064	0.101	0.074	0.08	-21.19
66	138	72	1095.60	1098.21	####	####	0.93	5.01	5.03	5.02	5.09	####	0.421	0.421	0.421	-11.95	0.03
66	140	74	1118.16	1120.88	####	22.56	2.20	5.02	5.02	5.02	5.09	####	0.375	0.384	0.379	-11.30	-0.59
66	142	76	1140.89	1143.51	####	22.72	3.35	4.98	4.96	4.97	5.03	####	-0.183	-0.204	-0.193	-11.77	-1.34
66	144	78	1164.12	1166.56	1167.20	23.23	4.53	5.00	4.96	4.98	5.02	####	-0.153	-0.174	-0.162	-11.55	-1.89
66	146	80	1186.89	1189.29	1189.33	22.78	5.60	5.02	4.96	4.99	5.02	5.04	-0.132	-0.152	-0.141	-10.81	-2.46
66	148	82	1210.58	1210.58	1210.78	23.68	6.28	5.03	4.95	5.00	5.02	5.05	0.000	0.000	0.000	-9.96	-2.83
66	150	84	1225.53	1227.55	1228.37	14.95	7.66	5.08	4.98	5.04	5.05	5.07	-0.078	-0.097	-0.087	-7.95	-3.52
66	152	86	1242.02	1243.98	1245.32	16.49	9.05	5.13	5.02	5.08	5.08	5.10	0.157	0.177	0.165	-8.45	-4.14
66	154	88	1258.79	1260.70	1261.74	16.77	10.25	5.18	5.05	5.12	5.11	5.12	0.205	0.223	0.213	-8.20	-4.72
66	156	90	1274.73	1276.90	1278.02	15.95	11.06	5.23	5.08	5.17	5.15	5.16	0.259	0.276	0.266	-7.99	-5.16
66	158	92	1290.70	1292.90	1294.04	15.97	11.84	5.29	5.12	5.22	5.19	5.18	0.321	0.336	0.327	-7.82	-5.49
66	160	94	1305.72	1308.15	1309.45	15.02	13.06	5.32	5.14	5.25	5.21	5.20	0.332	0.346	0.338	-7.47	-6.04
66	162	96	1320.34	1322.80	1324.10	14.62	14.27	5.36	5.16	5.28	5.23	5.21	0.343	0.353	0.347	-7.23	-6.61
66	164	98	1334.43	1336.82	1338.03	14.09	15.39	5.40	5.18	5.31	5.25	5.22	0.355	0.363	0.358	-6.90	-7.17
66	166	100	1347.82	1349.74	1350.79	13.38	16.55	5.44	5.20	5.34	5.26	####	0.365	0.368	0.366	-6.37	-7.74
66	168	102	1359.65	1362.18	1362.90	11.84	17.73	5.47	5.22	5.37	5.28	####	0.366	0.368	0.367	-5.67	-8.39
66	170	104	1370.52	1373.02	####	10.87	19.21	5.50	5.23	5.39	5.29	####	0.350	0.355	0.351	-5.40	-9.10
66	172	106	1380.97	1383.34	####	10.45	20.65	5.52	5.24	5.42	5.30	####	0.334	0.342	0.337	-5.12	-9.79
66	174	108	1390.75	1393.18	####	9.78	21.78	5.55	5.25	5.44	5.31	####	0.320	0.330	0.324	-4.84	-10.39
66	176	110	1400.14	1402.67	####	9.40	22.80	5.58	5.27	5.47	5.33	####	0.306	0.319	0.311	-4.67	-10.94
66	178	112	1409.21	1411.63	####	9.06	23.93	5.61	5.28	5.49	5.34	####	0.295	0.308	0.300	-4.10	-11.53
66	180	114	1416.41	1418.77	####	7.21	24.36	5.67	5.30	5.54	5.36	####	0.334	0.334	0.334	-3.74	-11.77
66	182	116	1423.68	1426.06	####	7.26	24.00	5.72	5.34	5.59	5.40	####	0.376	0.363	0.371	-3.60	-12.06
66	184	118	1432.55	1434.73	####	8.88	25.63	5.67	5.28	5.53	5.34	####	-0.174	-0.182	-0.177	-3.95	-12.43
66	186	120	1440.37	1442.46	####	7.81	26.05	5.69	5.28	5.55	5.34	####	-0.130	-0.143	-0.135	-4.10	-12.68
66	188	122	1448.51	1450.32	####	8.15	26.58	5.71	5.28	5.57	5.34	####	-0.094	-0.105	-0.098	-4.16	-13.00
66	190	124	1457.24	1457.24	####	8.73	27.03	5.73	5.28	5.58	5.34	####	0.000	0.000	0.000	-4.63	-13.22
66	192	126	1466.43	1466.43	####	9.19	27.89	5.76	5.30	5.61	5.36	####	0.000	0.000	0.000	-2.96	-13.66
66	194	128	1468.72	1468.72	####	2.29	28.49	5.80	5.31	5.64	5.37	####	0.000	0.000	0.000	-1.21	-13.97
66	196	130	1470.99	1472.87	####	2.27	28.87	5.84	5.33	5.68	5.39	####	-0.057	-0.064	-0.060	-1.36	-14.32
66	198	132	1475.38	1476.71	####	4.39	30.16	5.90	5.38	5.73	5.44	####	0.164	0.161	0.163	-1.99	-14.71
66	200	134	1478.94	1480.55	####	3.57	30.91	5.94	5.40	5.77	5.46	####	0.188	0.183	0.186	-1.76	-15.07
66	202	136	1482.26	1484.02	####	3.31	31.63	5.98	5.43	5.81	5.49	####	0.211	0.202	0.208	-1.69	-15.43
66	204	138	1485.48	1487.33	####	3.23	32.38	6.02	5.46	5.85	5.51	####	0.238	0.227	0.234	-1.67	-15.79
66	206	140	1488.63	1490.65	####	3.15	32.70	6.11	5.54	5.93	5.59	####	0.361	0.365	0.362	-1.98	-15.94
66	208	142	1492.33	1494.35	####	3.70	33.52	6.16	5.57	5.98	5.63	####	0.387	0.395	0.389	-1.73	-16.32
66	210	144	1495.36	1497.42	####	3.02	34.13	6.18	5.58	6.00	5.64	####	0.382	0.386	0.383	-1.44	-16.64
66	212	146	1498.08	1500.22	####	2.72	34.82	6.26	5.63	6.07	5.69	####	0.447	0.440	0.445	-1.31	-16.97
66	214	148	1500.41	1502.61	####	2.33	35.39	6.29	5.65	6.10	5.70	####	0.446	0.436	0.443	-1.16	-17.26
66	216	150	1502.50	1504.71	####	2.09	35.92	6.32	5.66	6.12	5.71	####	0.442	0.429	0.438	-1.06	-17.54
66	218	152	1504.54	1506.34	####	2.04	36.55	6.29	5.57	6.08	5.63	####	-0.266	-0.248	-0.261	-1.06	-17.79
66	220	154	1506.37	1508.23	####	1.83	37.12	6.32	5.58	6.11	5.64	####	-0.262	-0.246	-0.257	-0.90	-18.09
66	222	156	1507.95	1509.88	####	1.58	37.69	6.35	5.59	6.13	5.65	####	-0.255	-0.240	-0.251	-0.82	-18.39
66	224	158	1509.41	1511.32	####	1.47	38.04	6.38	5.61	6.16	5.66	####	-0.247	-0.234	-0.244	-0.75	-18.68
66	226	160	1510.74	1512.53	####	1.32	38.59	6.41	5.62	6.19	5.68	####	-0.241	-0.229	-0.237	-0.65	-18.95
66	228	162	1511.80	1513.50	####	1.07	39.13	6.43	5.63	6.21	5.69	####	-0.234	-0.226	-0.232	-0.48	-19.23
66	230	164	1512.48	1514.23	####	0.68	39.57	6.46	5.64	6.24	5.70	####	-0.223	-0.219	-0.222	-0.33	-19.45
66	232	166	1512.96	1514.76	####	0.47	39.91	6.49	5.65	6.26	5.71	####	-0.205	-0.208	-0.206	-0.28	-19.64
66	234	168	1513.36	1515.09	####	0.40	40.23	6.51	5.66	6.29	5.72	####	-0.187	-0.196	-0.189	-0.23	-19.81
66	236	170	1513.64	1515.28	####	0.28	40.55	6.54	5.67	6.31	5.73	####	-0.169	-0.184	-0.173	-0.15	-19.98
66	238	172	1513.78	1515.44	####	0.14	40.71	6.57	5.68	6.33	5.73	####	-0.140	-0.164	-0.147	-0.15	-20.11
66	240	174	1514.00	1515.59	####	0.21	40.63	6.59	5.68	6.35	5.73	####	-0.098	-0.133	-0.107	-0.23	-20.18
66	242	176	1514.59	1516.14	####	0.59	41.01	6.62	5.68	6.38	5.74	####	0.067	0.108	0.078	-0.42	-20.26
66	244	178	1515.23	1516.62	####	0.65	41.65	6.64	5.70	6.40	5.76	####	0.068	0.111	0.080	-0.23	-20.57
66	246	180	1515.47	1516.71	####	0.24	42.27	6.66	5.72	6.42	5.77	####	0.060	0.099	0.070	-0.02	-20.88
66	250	184	1515.57	1515.57	####	0.19	43.41	6.68	5.76	6.45	5.81	####	0.000	0.000	0.000	-0.97	-21.48
66	252	186	1513.59	1513.59	####	-1.98	43.46	6.77	5.76	6.52	5.81	####	0.000	0.000	0.000	0.96	-21.50
68	142	74	1117.99	1120.60	####	####	-0.17	4.97	5.00	4.99	5.07	####	-0.222	-0.239	-0.230	-12.50	0.25
68	144	76	1142.54	1145.06	####	24.56	1.66	4.99	5.00	4.99	5.06	####	-0.189	-0.211	-0.199	-12.32	-0.35
68	146	78	1166.89	1169.28	1169.53	24.34	2.77	5.01	5.00	5.00	5.06	####	-0.157	-0.181	-0.168	-12.13	-0.96
68	148	80	1190.77	1193.19	1192.83	23.88	3.87	5.03	4.99	5.01	5.06	####	-0.136	-0.158	-0.146	-11.22	-1.57
68	150	82	1215.14	1215.14	1215.33	24.37	4.56	5.04	4.98	5.01	5.05	5.05	0.000	0.000	0.000	-10.61	-2.02
68	152	84	1231.56	1233.51	1234.14	16.42	6.03	5.09	5.02	5.05	5.08	5.08	-0.085	-0.106	-0.094	-8.66	-2.67
68	154	86	1249.23	1251.16	1252.39	17.67	7.21	5.14	5.05	5.10	5.11	5.11	0.155	0.176	0.164	-9.05	-3.24
68	156	88	1267.15	1269.02	1270.14	17.92	8.36	5.18	5.08	5.14	5.14	5.14	0.200	0.217	0.207	-8.75	-3.77
68	158	90	1284.03	1286.22	1287.37	16.89	9.30	5.23	5.11	5.17	5.17	5.18	0.234	0.249	0.241	-8.37	-4.28
68	160	92	1300.58	1302.86	1304.28	16.55	9.88	5.28	5.14	5.22	5.20	5.20	0.282	0.291	0.286	-8.23	-4.64
68	162	94	1316.71	1319.08	1320.69	16.13	10.99	5.32	5.16	5.25	5.22	5.22	0.308	0.317	0.312	-8.01	-5.13
68	164	96	1332.42	1334.84	1336.44	15.71	12.08	5.36	5.19	5.29	5.25	5.24	0.328	0.336	0.331	-7.78	-5.64
68	166	98	1347.63	1350.06	1351.56	15.21	13.19	5.40	5.21	5.32	5.27	5.25	0.348	0.355	0.351	-7.47	-6.18
68	168	100	1362.19	1364.38	1365.77	14.56	14.37	5.44	5.23	5.35	5.29	5.26	0.358	0.361	0.359	-6.98	-6.76
68	170	102	1375.37	1377.97	1379.03	13.18	15.71	5.47	5.25	5.38	5.31	5.28	0.357	0.360	0.358	-6.36	-7.42
68	172	104	1387.66	1390.27	1391.55	12.29	17.14	5.49	5.26	5.40	5.32	####	0.341	0.346	0.343	-6.10	-8.13
68	174	106	1399.52	1401.95	####	11.86	18.55	5.52	5.27	5.42	5.33	####	0.327	0.335	0.330	-5.76	-8.82
68	176	108	1410.50	1413.11	####	10.98	19.75	5.55	5.28	5.45	5.34	####	0.315	0.326	0.320	-5.42	-9.43
68	178	110	1421.07	1423.77	####	10.57	20.93	5.58	5.29	5.47	5.35	####	0.304	0.318	0.309	-5.24	-10.01
68	180	112	1431.35	1433.86	####	10.28	22.15	5.61	5.31	5.50	5.37	####	0.296	0.311	0.301	-4.59	-10.62
68	182	114	1439.11	1441.83	####	7.75	22.69	5.64	5.31	5.52	5.37	####	0.273	0.293	0.281	-3.92	-10.92
68	184	116	1447.99	1450.05	####	8.88	24.31	5.64	5.30	5.52	5.36	####	-0.200	-0.207	-0.203	-4.49	-11.16
68	186	118	1456.54	1458.68	####	8.55	23.98	5.67	5.31	5.54	5.37	####	-0.185	-0.194	-0.188	-4.25	-11.55
68	188	120	1464.85	1466.99	####	8.31	24.48	5.69	5.31	5.55	5.37	####	-0.141	-0.155	-0.146	-4.38	-11.87
68	190	122	1473.64	1475.50	####	8.79	25.13	5.71	5.31	5.57	5.37	####	-0.102	-0.115	-0.107	-4.50	-12.24
68	192	124	1482.72	1482.72	####	9.09	25.49	5.73	5.31	5.58	5.37	####	0.000	0.000	0.000	-5.08	-12.48
68	194	126	1492.85	1492.85	####	10.13	26.42	5.75	5.32	5.60	5.38	####	0.000	0.000	0.000	-3.35	-12.92
68	196	128	1495.74	1495.74	####	2.89	27.02	5.79	5.34	5.64	5.40	####	0.000	0.000	0.000	-1.52	-13.24
68	198	130	1499.15	1500.54	####	3.41	28.17	5.84	5.37	5.68	5.43	####	0.113	0.115	0.114	-2.22	-13.56
68	200	132	1503.84	1505.17	####	4.69	28.46	5.89	5.40	5.73	5.46	####	0.161	0.162	0.161	-2.33	-13.88
68	202	134	1508.12	1509.74	####	4.28	29.18	5.93	5.43	5.77	5.49	####	0.185	0.184	0.185	-2.12	-14.22
68	204	136	1512.17	1513.94	####	4.05	29.91	5.97	5.45	5.80	5.51	####	0.208	0.204	0.207	-2.05	-14.57
68	206	138	1516.12	1517.95	####	3.95	30.63	6.01	5.48	5.84	5.54	####	0.233	0.226	0.231	-2.01	-14.91
68	208	140	1520.10	1521.95	####	3.99	31.47	6.06	5.51	5.88	5.57	####	0.273	0.264	0.270	-2.06	-15.21
68	210	142	1524.02	1526.03	####	3.91	31.68	6.14	5.59	5.97	5.65	####	0.380	0.390	0.383	-2.07	-15.43
68	212	144	1527.91	1529.81	####	3.90	32.56	6.14	5.58	5.97	5.64	####	0.334	0.328	0.332	-1.77	-15.92
68	214	146	1531.10	1533.03	####	3.18	33.02	6.18	5.60	6.00	5.66	####	0.340	0.334	0.338	-1.55	-16.21
68	216	148	1533.95	1535.96	####	2.85	33.54	6.21	5.61	6.03	5.67	####	0.339	0.331	0.336	-1.45	-16.50
68	218	150	1536.68	1538.72	####	2.73	34.18	6.24	5.63	6.06	5.68	####	0.338	0.330	0.336	-1.39	-16.79
68	220	152	1539.30	1541.31	####	2.62	34.76	6.27	5.64	6.09	5.70	####	0.341	0.333	0.338	-1.29	-17.09
68	222	154	1541.68	1543.54	####	2.38	35.32	6.30	5.61	6.10	5.66	####	-0.260	-0.245	-0.256	-1.20	-17.24
68	224	156	1543.87	1545.78	####	2.19	35.92	6.33	5.62	6.12	5.68	####	-0.254	-0.241	-0.250	-1.11	-17.54
68	226	158	1545.93	1547.83	####	2.06	36.51	6.36	5.63	6.15	5.69	####	-0.248	-0.237	-0.245	-1.04	-17.83
68	228	160	1547.84	1549.64	####	1.91	37.10	6.39	5.64	6.17	5.70	####	-0.242	-0.233	-0.239	-0.94	-18.12
68	230	162	1549.48	1551.16	####	1.64	37.68	6.41	5.66	6.20	5.72	####	-0.236	-0.230	-0.235	-0.75	-18.40
68	232	164	1550.64	1552.37	####	1.16	38.16	6.44	5.67	6.23	5.73	####	-0.228	-0.225	-0.227	-0.54	-18.66
68	234	166	1551.49	1553.30	####	0.85	38.53	6.47	5.68	6.25	5.74	####	-0.213	-0.216	-0.214	-0.46	-18.87
68	236	168	1552.24	1554.01	####	0.75	38.88	6.49	5.69	6.27	5.75	####	-0.195	-0.205	-0.198	-0.42	-19.07
68	238	170	1552.90	1554.54	####	0.65	39.25	6.52	5.70	6.30	5.76	####	-0.178	-0.193	-0.182	-0.34	-19.28
68	240	172	1553.35	1554.99	####	0.46	39.57	6.54	5.71	6.32	5.76	####	-0.157	-0.177	-0.162	-0.27	-19.48
68	242	174	1553.80	1555.40	####	0.44	39.80	6.57	5.71	6.34	5.77	####	-0.121	-0.149	-0.129	-0.34	-19.64
68	244	176	1554.42	1556.03	####	0.63	39.83	6.60	5.71	6.36	5.76	####	0.079	0.123	0.091	-0.70	-19.69
68	246	178	1555.66	1557.06	####	1.24	40.42	6.62	5.72	6.39	5.78	####	0.072	0.118	0.085	-0.54	-19.97
68	248	180	1556.51	1557.71	####	0.85	41.04	6.64	5.74	6.40	5.80	####	0.063	0.106	0.074	-0.32	-20.27
68	250	182	1556.95	1556.95	####	0.44	41.58	6.64	5.75	6.41	5.81	####	0.000	0.000	0.000	-0.44	-20.57
68	252	184	1557.82	1557.82	####	0.86	42.24	6.66	5.77	6.44	5.83	####	0.000	0.000	0.000	-1.29	-20.90
68	254	186	1555.86	1555.86	####	-1.96	42.27	6.74	5.77	6.50	5.83	####	0.000	0.000	0.000	0.93	-20.93
70	146	76	1142.02	1144.45	####	####	-0.52	5.00	5.03	5.01	5.10	####	-0.184	-0.206	-0.195	-13.00	0.76
70	148	78	1167.73	1170.06	####	25.70	0.84	5.01	5.03	5.02	5.09	####	-0.151	-0.174	-0.162	-12.78	-0.03
70	150	80	1192.88	1195.35	####	25.15	2.11	5.03	5.03	5.03	5.09	####	-0.132	-0.153	-0.142	-11.80	-0.69
70	152	82	1218.15	1218.15	1218.35	25.27	3.01	5.04	5.02	5.03	5.08	5.04	0.000	0.000	0.000	-11.15	-1.24
70	154	84	1235.86	1237.74	1238.15	17.72	4.30	5.09	5.05	5.07	5.11	5.09	-0.082	-0.103	-0.092	-9.24	-1.85
70	156	86	1254.70	1256.57	1257.63	18.84	5.47	5.14	5.08	5.11	5.14	5.12	0.149	0.169	0.158	-9.58	-2.38
70	158	88	1273.61	1275.44	1276.51	18.90	6.46	5.18	5.11	5.15	5.17	5.15	0.191	0.207	0.198	-9.27	-2.85
70	160	90	1291.57	1293.73	1294.81	17.97	7.54	5.23	5.13	5.18	5.19	5.18	0.216	0.230	0.222	-8.89	-3.39
70	162	92	1308.98	1311.31	1312.61	17.41	8.40	5.27	5.15	5.22	5.21	5.21	0.242	0.252	0.246	-8.66	-3.91
70	164	94	1326.02	1328.38	1329.94	17.04	9.31	5.31	5.18	5.25	5.24	5.23	0.274	0.279	0.276	-8.49	-4.35
70	166	96	1342.73	1345.07	1346.67	16.72	10.31	5.36	5.21	5.29	5.27	5.25	0.307	0.311	0.309	-8.28	-4.79
70	168	98	1358.98	1361.40	1362.80	16.24	11.35	5.40	5.24	5.34	5.30	5.27	0.343	0.350	0.346	-8.02	-5.29
70	170	100	1374.66	1376.90	1378.12	15.68	12.47	5.44	5.26	5.37	5.32	5.29	0.355	0.361	0.357	-7.57	-5.80
70	172	102	1389.13	1391.73	1392.76	14.47	13.76	5.47	5.27	5.39	5.33	5.30	0.348	0.351	0.349	-7.05	-6.35
70	174	104	1402.93	1405.51	1406.59	13.80	15.27	5.49	5.28	5.41	5.34	5.31	0.334	0.340	0.336	-6.83	-6.96
70	176	106	1416.27	1418.65	1419.28	13.34	16.75	5.52	5.30	5.43	5.36	5.32	0.324	0.333	0.328	-6.43	-7.58
70	178	108	1428.50	1431.12	1431.61	12.23	18.00	5.55	5.31	5.46	5.37	####	0.314	0.326	0.319	-6.02	-8.14
70	180	110	1440.26	1442.96	####	11.76	19.19	5.58	5.32	5.48	5.38	####	0.304	0.319	0.310	-5.83	-8.69
70	182	112	1451.75	1454.25	####	11.48	20.39	5.61	5.34	5.51	5.39	####	0.296	0.313	0.303	-5.06	-9.22
70	184	114	1460.09	1462.78	####	8.35	20.99	5.64	5.35	5.53	5.40	####	0.284	0.303	0.291	-4.18	-9.70
70	186	116	1468.64	1471.00	####	8.55	20.65	5.64	5.33	5.52	5.39	####	0.205	0.224	0.212	-4.75	-10.48
70	188	118	1478.63	1480.73	####	9.99	22.09	5.66	5.33	5.54	5.39	####	-0.186	-0.195	-0.190	-4.63	-10.54
70	190	120	1487.66	1489.82	####	9.03	22.81	5.68	5.33	5.55	5.39	####	-0.142	-0.155	-0.147	-4.77	-11.02
70	192	122	1497.24	1499.14	####	9.58	23.60	5.70	5.33	5.57	5.39	####	-0.104	-0.117	-0.108	-4.91	-11.47
70	194	124	1506.92	1508.47	####	9.68	24.20	5.72	5.34	5.59	5.40	####	-0.085	-0.093	-0.088	-4.72	-11.93
70	196	126	1517.78	1517.78	####	10.86	24.92	5.74	5.34	5.60	5.40	####	0.000	0.000	0.000	-4.31	-12.20
70	198	128	1521.33	1521.33	####	3.56	25.59	5.78	5.36	5.64	5.42	####	0.000	0.000	0.000	-1.85	-12.53
70	200	130	1525.08	1526.88	####	3.75	25.93	5.83	5.39	5.68	5.45	####	-0.074	-0.089	-0.079	-2.14	-12.86
70	202	132	1530.67	1531.99	####	5.58	26.83	5.88	5.42	5.72	5.48	####	0.155	0.157	0.156	-2.64	-13.07
70	204	134	1535.62	1537.21	####	4.95	27.49	5.92	5.45	5.76	5.51	####	0.180	0.179	0.180	-2.46	-13.39
70	206	136	1540.36	1542.09	####	4.75	28.19	5.96	5.47	5.80	5.53	####	0.202	0.200	0.202	-2.40	-13.72
70	208	138	1544.97	1546.77	####	4.61	28.86	6.00	5.50	5.83	5.55	####	0.225	0.219	0.223	-2.33	-14.03
70	210	140	1549.51	1551.35	####	4.54	29.41	6.04	5.53	5.88	5.59	####	0.261	0.253	0.258	-2.35	-14.31
70	212	142	1554.39	1556.22	####	4.88	30.38	6.09	5.58	5.93	5.64	####	0.310	0.308	0.310	-2.38	-14.70
70	214	144	1558.90	1560.74	####	4.50	30.98	6.13	5.61	5.97	5.67	####	0.334	0.332	0.333	-2.10	-15.07
70	216	146	1562.68	1564.59	####	3.78	31.58	6.16	5.62	5.99	5.68	####	0.335	0.331	0.333	-1.85	-15.41
70	218	148	1566.13	1568.12	####	3.45	32.18	6.19	5.63	6.02	5.69	####	0.331	0.325	0.329	-1.75	-15.74
70	220	150	1569.46	1571.48	####	3.32	32.78	6.22	5.65	6.05	5.70	####	0.330	0.322	0.327	-1.68	-16.05
70	222	152	1572.67	1574.66	####	3.22	33.37	6.26	5.66	6.08	5.72	####	0.331	0.323	0.329	-1.60	-16.36
70	224	154	1575.66	1577.52	####	2.99	33.98	6.29	5.68	6.10	5.74	####	0.332	0.324	0.330	-1.40	-16.66
70	226	156	1578.14	1580.06	####	2.49	34.27	6.31	5.69	6.13	5.75	####	0.322	0.315	0.320	-1.19	-16.97
70	228	158	1580.57	1582.47	####	2.42	34.64	6.34	5.66	6.14	5.72	####	-0.249	-0.241	-0.247	-1.32	-16.84
70	230	160	1583.05	1584.88	####	2.49	35.22	6.37	5.67	6.17	5.73	####	-0.243	-0.237	-0.241	-1.22	-17.11
70	232	162	1585.29	1587.00	####	2.24	35.81	6.40	5.69	6.19	5.74	####	-0.237	-0.233	-0.236	-1.04	-17.40
70	234	164	1587.02	1588.74	####	1.73	36.38	6.42	5.70	6.22	5.76	####	-0.230	-0.229	-0.230	-0.79	-17.69
70	236	166	1588.32	1590.12	####	1.30	36.83	6.45	5.71	6.24	5.77	####	-0.216	-0.220	-0.217	-0.68	-17.95
70	238	168	1589.50	1591.29	####	1.18	37.26	6.47	5.72	6.26	5.77	####	-0.198	-0.206	-0.200	-0.65	-18.21
70	240	170	1590.64	1592.30	####	1.13	37.74	6.50	5.73	6.28	5.78	####	-0.179	-0.192	-0.183	-0.59	-18.50
70	242	172	1591.57	1593.19	####	0.94	38.22	6.52	5.73	6.30	5.79	####	-0.161	-0.176	-0.165	-0.49	-18.78
70	244	174	1592.40	1594.05	####	0.83	38.61	6.54	5.74	6.32	5.79	####	-0.129	-0.151	-0.135	-0.54	-19.03
70	246	176	1593.42	1594.91	####	1.01	38.99	6.57	5.74	6.34	5.80	####	-0.099	-0.125	-0.107	-0.57	-19.27
70	248	178	1594.89	1596.34	####	1.47	39.23	6.60	5.75	6.37	5.80	####	0.075	0.122	0.088	-0.83	-19.37
70	250	180	1596.35	1597.55	####	1.47	39.84	6.62	5.76	6.39	5.82	####	0.063	0.108	0.076	-0.63	-19.67
70	252	182	1597.41	1598.08	####	1.05	40.45	6.63	5.78	6.41	5.83	####	0.048	0.084	0.058	-0.39	-20.00
70	254	184	1598.91	1598.91	####	1.50	41.09	6.64	5.79	6.42	5.85	####	0.000	0.000	0.000	-1.62	-20.33
70	256	186	1597.03	1597.03	####	-1.88	41.16	6.71	5.79	6.47	5.85	####	0.000	0.000	0.000	0.89	-20.38
72	152	80	1193.26	1195.79	####	####	0.38	5.04	5.06	5.05	5.12	####	-0.123	-0.141	-0.131	-12.51	0.13
72	154	82	1219.67	1219.67	####	26.41	1.52	5.05	5.05	5.05	5.11	####	0.000	0.000	0.000	-11.84	-0.51
72	156	84	1238.57	1240.40	1240.62	18.91	2.71	5.10	5.08	5.09	5.14	####	-0.075	-0.092	-0.083	-9.75	-1.08
72	158	86	1258.48	1260.25	1261.04	19.90	3.78	5.14	5.11	5.13	5.17	####	0.141	0.158	0.149	-10.06	-1.54
72	160	88	1278.31	1280.13	1281.02	19.83	4.70	5.19	5.13	5.16	5.19	####	0.180	0.193	0.186	-9.77	-1.97
72	162	90	1297.39	1299.46	1300.39	19.08	5.82	5.23	5.15	5.20	5.22	####	0.203	0.214	0.208	-9.44	-2.48
72	164	92	1315.87	1318.07	1319.19	18.48	6.89	5.27	5.18	5.23	5.24	####	0.225	0.234	0.229	-9.15	-2.97
72	166	94	1333.81	1336.04	1337.37	17.93	7.79	5.31	5.20	5.26	5.26	####	0.251	0.255	0.253	-8.91	-3.38
72	168	96	1351.35	1353.56	1355.01	17.54	8.61	5.35	5.22	5.30	5.29	####	0.286	0.286	0.286	-8.73	-3.80
72	170	98	1368.58	1370.88	1372.05	17.24	9.60	5.41	5.27	5.35	5.33	5.29	0.338	0.346	0.342	-8.50	-4.42
72	172	100	1385.18	1387.37	1388.34	16.60	10.52	5.45	5.29	5.38	5.35	5.31	0.357	0.367	0.361	-8.05	-4.88
72	174	102	1400.55	1403.04	1403.92	15.36	11.42	5.47	5.30	5.40	5.36	5.32	0.348	0.354	0.350	-7.51	-5.35
72	176	104	1415.41	1417.83	1418.80	14.87	12.49	5.48	5.29	5.41	5.35	5.33	0.306	0.302	0.305	-7.40	-5.81
72	178	106	1429.87	1432.04	1432.80	14.45	13.60	5.51	5.31	5.43	5.37	5.34	0.298	0.294	0.296	-6.95	-6.33
72	180	108	1443.10	1445.66	1446.29	13.24	14.60	5.54	5.32	5.45	5.38	5.35	0.287	0.286	0.286	-6.51	-6.87
72	182	110	1455.82	1458.52	1458.70	12.72	15.56	5.57	5.33	5.48	5.39	5.35	0.278	0.280	0.279	-6.30	-7.39
72	184	112	1467.93	1470.09	1470.29	12.11	16.19	5.60	5.34	5.50	5.40	####	0.267	0.269	0.268	-5.66	-7.93
72	186	114	1478.34	1480.80	1481.36	10.40	18.24	5.62	5.35	5.51	5.41	####	0.236	0.246	0.240	-5.21	-8.77
72	188	116	1488.67	1490.89	####	10.34	20.03	5.63	5.35	5.53	5.41	####	0.201	0.216	0.207	-5.24	-9.45
72	190	118	1498.84	1501.07	####	10.17	20.21	5.65	5.36	5.54	5.42	####	0.171	0.190	0.178	-5.03	-9.97
72	192	120	1508.75	1510.87	####	9.91	21.09	5.67	5.35	5.55	5.41	####	-0.133	-0.143	-0.137	-5.29	-10.20
72	194	122	1519.29	1521.21	####	10.54	22.05	5.70	5.36	5.57	5.41	####	-0.102	-0.113	-0.106	-5.36	-10.70
72	196	124	1529.88	1531.47	####	10.60	22.96	5.72	5.36	5.59	5.42	####	-0.083	-0.091	-0.086	-5.08	-11.17
72	198	126	1541.29	1541.29	####	11.41	23.52	5.74	5.36	5.61	5.42	####	0.000	0.000	0.000	-4.04	-11.49
72	200	128	1545.52	1545.52	####	4.23	24.19	5.78	5.38	5.64	5.44	####	0.000	0.000	0.000	-2.18	-11.84
72	202	130	1550.13	1551.54	####	4.61	25.04	5.82	5.41	5.68	5.47	####	0.098	0.103	0.100	-2.75	-12.08
72	204	132	1555.87	1557.21	####	5.75	25.21	5.87	5.44	5.72	5.50	####	0.146	0.146	0.146	-2.92	-12.30
72	206	134	1561.48	1563.04	####	5.61	25.86	5.91	5.47	5.76	5.52	####	0.171	0.169	0.171	-2.79	-12.58
72	208	136	1566.89	1568.56	####	5.41	26.53	5.95	5.49	5.79	5.55	####	0.194	0.189	0.192	-2.71	-12.88
72	210	138	1572.11	1573.88	####	5.22	27.14	5.98	5.51	5.83	5.57	####	0.214	0.207	0.212	-2.62	-13.16
72	212	140	1577.18	1579.04	####	5.06	27.66	6.02	5.54	5.86	5.60	####	0.238	0.229	0.235	-2.57	-13.44
72	214	142	1582.76	1584.59	####	5.58	28.36	6.08	5.60	5.93	5.66	####	0.307	0.308	0.307	-2.76	-13.85
72	216	144	1588.01	1589.83	####	5.25	29.11	6.12	5.63	5.96	5.68	####	0.327	0.326	0.327	-2.48	-14.21
72	218	146	1592.57	1594.45	####	4.56	29.89	6.15	5.64	5.99	5.70	####	0.328	0.326	0.327	-2.22	-14.59
72	220	148	1596.76	1598.70	####	4.20	30.63	6.18	5.66	6.01	5.71	####	0.326	0.323	0.325	-2.10	-14.97
72	222	150	1600.76	1602.74	####	3.99	31.30	6.21	5.67	6.04	5.73	####	0.326	0.322	0.325	-1.99	-15.30
72	224	152	1604.56	1606.51	####	3.80	31.89	6.24	5.69	6.07	5.74	####	0.327	0.322	0.325	-1.89	-15.60
72	226	154	1608.12	1609.95	####	3.56	32.46	6.27	5.70	6.10	5.76	####	0.326	0.320	0.324	-1.70	-15.89
72	228	156	1611.22	1613.10	####	3.10	33.07	6.30	5.71	6.12	5.77	####	0.315	0.308	0.313	-1.50	-16.17
72	230	158	1614.00	1615.97	####	2.78	33.44	6.32	5.72	6.14	5.78	####	0.300	0.294	0.298	-1.39	-16.43
72	232	160	1616.62	1618.64	####	2.62	33.57	6.35	5.73	6.16	5.79	####	0.285	0.281	0.284	-1.32	-16.70
72	234	162	1619.13	1621.13	####	2.51	33.84	6.37	5.74	6.19	5.80	####	0.273	0.271	0.272	-1.26	-16.95
72	236	164	1621.52	1623.47	####	2.39	34.51	6.40	5.75	6.21	5.81	####	0.261	0.264	0.262	-1.19	-17.21
72	238	166	1623.73	1625.59	####	2.21	35.41	6.43	5.76	6.24	5.82	####	0.251	0.257	0.253	-1.03	-17.49
72	240	168	1625.44	1627.36	####	1.71	35.93	6.46	5.77	6.26	5.83	####	0.238	0.248	0.241	-0.74	-17.82
72	242	170	1626.79	1628.44	####	1.35	36.15	6.48	5.74	6.27	5.80	####	-0.173	-0.179	-0.175	-0.92	-17.78
72	244	172	1628.39	1629.98	####	1.60	36.81	6.50	5.75	6.29	5.81	####	-0.157	-0.165	-0.159	-0.78	-18.11
72	246	174	1629.78	1631.43	####	1.40	37.38	6.52	5.76	6.31	5.81	####	-0.130	-0.144	-0.134	-0.79	-18.41
72	248	176	1631.28	1632.81	####	1.50	37.87	6.54	5.76	6.33	5.82	####	-0.103	-0.122	-0.108	-0.82	-18.67
72	250	178	1632.94	1634.44	####	1.65	38.05	6.58	5.77	6.35	5.83	####	0.078	0.122	0.091	-1.09	-18.78
72	252	180	1634.97	1636.23	####	2.04	38.62	6.60	5.78	6.37	5.84	####	0.062	0.104	0.074	-0.96	-19.06
72	254	182	1636.70	1637.38	####	1.72	39.29	6.62	5.80	6.39	5.85	####	0.047	0.082	0.057	-0.73	-19.40
72	256	184	1638.85	1638.85	####	2.15	39.94	6.63	5.81	6.41	5.86	####	0.000	0.000	0.000	-0.08	-19.76
72	258	186	1637.09	1637.09	####	-1.76	40.06	6.68	5.81	6.45	5.87	####	0.000	0.000	0.000	0.83	-19.83
74	156	82	1219.79	1219.79	####	####	0.12	5.06	5.08	5.07	5.14	####	0.000	0.000	0.000	-12.54	0.21
74	158	84	1239.69	1241.59	####	19.90	1.11	5.10	5.10	5.10	5.16	####	0.058	0.070	0.064	-10.20	-0.37
74	160	86	1260.60	1262.29	1262.85	20.91	2.12	5.15	5.13	5.14	5.19	####	0.128	0.141	0.134	-10.48	-0.71
74	162	88	1281.26	1283.07	1283.66	20.66	2.95	5.19	5.15	5.17	5.22	####	0.163	0.172	0.167	-10.22	-1.09
74	164	90	1301.32	1303.27	1304.04	20.06	3.93	5.23	5.18	5.20	5.24	####	0.185	0.191	0.188	-9.91	-1.52
74	166	92	1320.67	1322.78	1323.83	19.35	4.79	5.27	5.20	5.23	5.26	####	0.203	0.205	0.204	-9.55	-1.93
74	168	94	1339.29	1341.55	1342.98	18.62	5.48	5.30	5.22	5.26	5.28	####	0.224	0.221	0.223	-9.25	-2.30
74	170	96	1358.04	1360.23	1361.52	18.75	6.70	5.38	5.28	5.33	5.34	####	0.318	0.328	0.322	-9.40	-2.85
74	172	98	1376.36	1378.30	1379.47	18.32	7.77	5.41	5.30	5.36	5.36	####	0.338	0.348	0.342	-9.01	-3.33
74	174	100	1393.89	1396.00	1396.74	17.54	8.71	5.45	5.32	5.39	5.38	####	0.346	0.353	0.349	-8.50	-3.81
74	176	102	1410.25	1412.60	1413.30	16.36	9.70	5.48	5.33	5.42	5.39	####	0.344	0.351	0.347	-8.00	-4.34
74	178	104	1425.91	1428.27	1429.21	15.66	10.50	5.50	5.34	5.43	5.40	####	0.321	0.324	0.322	-7.80	-4.82
74	180	106	1441.24	1443.42	1444.58	15.32	11.37	5.52	5.34	5.44	5.40	5.35	0.297	0.294	0.296	-7.44	-5.22
74	182	108	1455.56	1458.25	1459.33	14.33	12.46	5.54	5.34	5.46	5.40	5.36	0.276	0.269	0.273	-7.07	-5.67
74	184	110	1469.46	1472.24	1472.93	13.90	13.64	5.56	5.35	5.48	5.41	5.37	0.263	0.257	0.260	-6.87	-6.16
74	186	112	1482.95	1485.45	1485.88	13.49	15.02	5.59	5.37	5.50	5.42	5.37	0.256	0.251	0.254	-6.32	-6.64
74	188	114	1494.69	1497.51	1498.18	11.73	16.35	5.61	5.37	5.52	5.43	####	0.224	0.226	0.225	-5.89	-7.44
74	190	116	1506.32	1508.90	1510.03	11.63	17.65	5.63	5.37	5.53	5.43	####	0.191	0.199	0.194	-5.88	-8.21
74	192	118	1517.81	1520.15	####	11.49	18.97	5.65	5.38	5.54	5.44	####	0.165	0.177	0.170	-5.53	-8.93
74	194	120	1528.40	1530.53	####	10.58	19.65	5.67	5.38	5.56	5.44	####	0.129	0.148	0.136	-5.45	-9.45
74	196	122	1539.81	1541.72	####	11.41	20.52	5.69	5.38	5.57	5.44	####	-0.098	-0.106	-0.101	-5.83	-9.92
74	198	124	1551.38	1552.99	####	11.57	21.49	5.71	5.39	5.59	5.44	####	-0.079	-0.086	-0.082	-5.45	-10.42
74	200	126	1563.45	1563.45	####	12.07	22.16	5.73	5.39	5.61	5.44	####	0.000	0.000	0.000	-5.79	-10.79
74	202	128	1568.36	1568.36	####	4.90	22.84	5.77	5.40	5.64	5.46	####	0.000	0.000	0.000	-2.53	-11.15
74	204	130	1573.44	1575.02	####	5.08	23.31	5.81	5.43	5.68	5.49	####	0.078	0.083	0.080	-2.89	-11.40
74	206	132	1579.58	1580.95	####	6.15	23.71	5.86	5.46	5.72	5.52	####	0.133	0.131	0.132	-3.16	-11.54
74	208	134	1585.74	1587.26	####	6.15	24.26	5.90	5.48	5.75	5.54	####	0.160	0.154	0.158	-3.07	-11.78
74	210	136	1591.72	1593.34	####	5.98	24.83	5.93	5.51	5.79	5.56	####	0.181	0.173	0.178	-2.99	-12.03
74	212	138	1597.48	1599.22	####	5.76	25.37	5.97	5.53	5.82	5.59	####	0.201	0.189	0.197	-2.88	-12.28
74	214	140	1603.17	1605.01	####	5.69	25.99	6.03	5.59	5.88	5.64	####	0.271	0.272	0.271	-3.20	-12.63
74	216	142	1609.51	1611.32	####	6.34	26.75	6.07	5.62	5.92	5.68	####	0.301	0.303	0.302	-3.11	-12.94
74	218	144	1615.48	1617.27	####	5.96	27.47	6.11	5.64	5.96	5.70	####	0.320	0.321	0.320	-2.85	-13.28
74	220	146	1620.81	1622.66	####	5.33	28.24	6.14	5.66	5.98	5.72	####	0.323	0.324	0.323	-2.61	-13.65
74	222	148	1625.81	1627.69	####	5.00	29.04	6.17	5.68	6.01	5.74	####	0.325	0.325	0.325	-2.47	-14.03
74	224	150	1630.51	1632.44	####	4.70	29.75	6.20	5.70	6.04	5.76	####	0.328	0.328	0.328	-2.31	-14.39
74	226	152	1634.93	1636.83	####	4.42	30.37	6.24	5.72	6.07	5.77	####	0.330	0.329	0.330	-2.18	-14.71
74	228	154	1639.06	1640.86	####	4.13	30.94	6.27	5.73	6.10	5.79	####	0.329	0.329	0.329	-1.98	-14.99
74	230	156	1642.67	1644.57	####	3.61	31.45	6.29	5.74	6.12	5.80	####	0.321	0.321	0.321	-1.75	-15.26
74	232	158	1645.93	1647.90	####	3.26	31.93	6.32	5.75	6.14	5.81	####	0.308	0.309	0.308	-1.62	-15.51
74	234	160	1648.98	1650.98	####	3.05	32.36	6.34	5.76	6.16	5.82	####	0.292	0.292	0.292	-1.54	-15.75
74	236	162	1651.91	1653.93	####	2.92	32.78	6.36	5.77	6.18	5.83	####	0.275	0.276	0.275	-1.48	-15.96
74	238	164	1654.76	1656.81	####	2.85	33.23	6.39	5.78	6.21	5.83	####	0.259	0.262	0.260	-1.44	-16.17
74	240	166	1657.52	1659.57	####	2.76	33.79	6.42	5.79	6.23	5.84	####	0.246	0.250	0.248	-1.34	-16.42
74	242	168	1659.98	1661.98	####	2.46	34.54	6.44	5.80	6.25	5.86	####	0.236	0.240	0.237	-1.02	-16.74
74	244	170	1661.62	1663.61	####	1.64	34.84	6.46	5.80	6.27	5.86	####	0.208	0.219	0.211	-0.85	-17.00
74	246	172	1663.88	1665.44	####	2.26	35.49	6.48	5.77	6.28	5.83	####	-0.151	-0.152	-0.152	-1.11	-17.45
74	248	174	1665.89	1667.52	####	2.01	36.10	6.50	5.78	6.29	5.83	####	-0.129	-0.136	-0.131	-1.06	-17.76
74	250	176	1667.93	1669.49	####	2.04	36.65	6.53	5.78	6.32	5.84	####	-0.103	-0.118	-0.108	-1.09	-18.03
74	252	178	1669.97	1671.38	####	2.04	37.03	6.55	5.79	6.34	5.85	####	-0.084	-0.101	-0.089	-1.03	-18.31
74	254	180	1672.40	1673.73	####	2.43	37.42	6.58	5.80	6.36	5.85	####	0.058	0.093	0.068	-1.29	-18.46
74	256	182	1674.82	1674.82	####	2.43	38.12	6.59	5.81	6.37	5.86	####	0.000	0.000	0.000	-1.43	-18.86
74	258	184	1677.69	1677.69	####	2.87	38.84	6.61	5.83	6.39	5.88	####	0.000	0.000	0.000	-0.29	-19.18
74	260	186	1676.10	1676.10	####	-1.59	39.01	6.65	5.83	6.43	5.89	####	0.000	0.000	0.000	0.74	-19.29
76	162	86	1261.12	1262.83	####	####	0.52	5.15	5.16	5.15	5.22	####	0.105	0.113	0.109	-10.83	0.04
76	164	88	1282.48	1284.35	1284.66	21.36	1.23	5.19	5.18	5.18	5.24	####	0.138	0.142	0.139	-10.60	-0.28
76	166	90	1303.31	1305.25	1305.81	20.83	2.00	5.23	5.20	5.21	5.26	####	0.161	0.160	0.161	-10.32	-0.62
76	168	92	1323.48	1325.58	1326.52	20.17	2.82	5.26	5.22	5.24	5.28	####	0.177	0.173	0.175	-9.97	-1.00
76	170	94	1342.94	1345.22	1346.59	19.45	3.65	5.30	5.23	5.27	5.29	####	0.189	0.182	0.185	-9.65	-1.42
76	172	96	1362.48	1364.65	1366.05	19.54	4.44	5.38	5.30	5.34	5.36	####	0.304	0.309	0.306	-9.83	-1.76
76	174	98	1381.75	1383.96	1384.95	19.27	5.40	5.42	5.32	5.38	5.38	####	0.327	0.331	0.329	-9.47	-2.20
76	176	100	1400.18	1402.43	1403.22	18.43	6.29	5.46	5.34	5.41	5.40	####	0.340	0.346	0.343	-9.01	-2.69
76	178	102	1417.70	1420.19	1420.78	17.52	7.46	5.49	5.36	5.43	5.42	####	0.342	0.349	0.345	-8.59	-3.26
76	180	104	1434.53	1436.90	1437.74	16.83	8.62	5.51	5.37	5.45	5.43	####	0.324	0.329	0.326	-8.31	-3.85
76	182	106	1450.74	1452.93	1454.13	16.21	9.51	5.53	5.37	5.46	5.43	####	0.306	0.308	0.307	-7.86	-4.34
76	184	108	1465.83	1468.49	1469.92	15.09	10.27	5.55	5.38	5.48	5.44	5.38	0.286	0.285	0.285	-7.43	-4.74
76	186	110	1480.44	1483.16	1484.81	14.61	10.98	5.57	5.38	5.49	5.44	5.39	0.263	0.258	0.261	-7.25	-5.05
76	188	112	1494.64	1497.15	1499.09	14.20	11.69	5.59	5.38	5.51	5.44	5.40	0.246	0.239	0.243	-6.82	-5.39
76	190	114	1508.05	1510.50	1512.80	13.41	13.36	5.60	5.38	5.51	5.44	5.41	0.197	0.190	0.194	-6.82	-6.16
76	192	116	1521.47	1523.74	1526.12	13.42	15.15	5.62	5.38	5.53	5.44	5.41	0.170	0.169	0.169	-6.68	-6.97
76	194	118	1534.50	1536.64	1538.81	13.03	16.69	5.64	5.39	5.54	5.45	####	0.150	0.153	0.151	-6.20	-7.68
76	196	120	1546.31	1548.30	1550.80	11.80	17.91	5.66	5.39	5.56	5.45	####	0.118	0.130	0.123	-5.99	-8.42
76	198	122	1558.81	1560.70	####	12.50	19.00	5.69	5.40	5.58	5.46	####	-0.093	-0.099	-0.095	-6.33	-9.14
76	200	124	1571.39	1572.98	####	12.58	20.01	5.71	5.40	5.59	5.46	####	-0.075	-0.079	-0.077	-5.89	-9.66
76	202	126	1584.25	1584.25	####	12.86	20.80	5.73	5.41	5.61	5.47	####	0.000	0.000	0.000	-6.12	-10.10
76	204	128	1589.88	1589.88	####	5.63	21.52	5.76	5.43	5.64	5.48	####	0.000	0.000	0.000	-2.88	-10.46
76	206	130	1595.48	1595.48	####	5.61	22.05	5.80	5.45	5.67	5.51	####	0.043	0.047	0.044	-2.97	-10.78
76	208	132	1601.83	1603.27	####	6.35	22.25	5.85	5.48	5.71	5.53	####	0.114	0.108	0.112	-3.34	-10.83
76	210	134	1608.42	1609.93	####	6.58	22.68	5.88	5.50	5.75	5.56	####	0.144	0.133	0.140	-3.31	-11.01
76	212	136	1614.86	1616.46	####	6.44	23.14	5.92	5.52	5.78	5.58	####	0.165	0.151	0.160	-3.23	-11.22
76	214	138	1621.09	1622.82	####	6.23	23.61	5.96	5.54	5.81	5.60	####	0.183	0.167	0.177	-3.13	-11.44
76	216	140	1627.49	1629.29	####	6.40	24.32	6.02	5.60	5.88	5.66	####	0.262	0.260	0.261	-3.50	-11.76
76	218	142	1634.39	1636.17	####	6.90	24.87	6.06	5.63	5.92	5.69	####	0.290	0.287	0.289	-3.40	-12.02
76	220	144	1641.00	1642.79	####	6.61	25.52	6.10	5.66	5.95	5.72	####	0.312	0.311	0.312	-3.19	-12.33
76	222	146	1647.03	1648.93	####	6.04	26.22	6.13	5.68	5.98	5.74	####	0.318	0.318	0.318	-2.97	-12.67
76	224	148	1652.78	1654.75	####	5.75	26.98	6.16	5.71	6.01	5.76	####	0.322	0.325	0.323	-2.84	-13.02
76	226	150	1658.25	1660.21	####	5.46	27.73	6.20	5.73	6.04	5.78	####	0.329	0.333	0.330	-2.66	-13.37
76	228	152	1663.30	1665.23	####	5.06	28.37	6.23	5.75	6.07	5.80	####	0.331	0.336	0.333	-2.47	-13.67
76	230	154	1668.01	1669.91	####	4.70	28.95	6.26	5.76	6.10	5.82	####	0.331	0.335	0.333	-2.27	-13.96
76	232	156	1672.23	1674.23	####	4.22	29.56	6.29	5.77	6.12	5.83	####	0.326	0.331	0.327	-2.04	-14.30
76	234	158	1676.07	1678.08	####	3.84	30.14	6.31	5.79	6.15	5.84	####	0.312	0.318	0.314	-1.90	-14.63
76	236	160	1679.68	1681.65	####	3.61	30.70	6.33	5.80	6.16	5.85	####	0.296	0.300	0.297	-1.78	-14.95
76	238	162	1683.04	1685.07	####	3.36	31.13	6.36	5.80	6.19	5.86	####	0.279	0.284	0.281	-1.68	-15.19
76	240	164	1686.28	1688.40	####	3.25	31.53	6.38	5.81	6.21	5.86	####	0.263	0.268	0.264	-1.64	-15.39
76	242	166	1689.47	1691.62	####	3.19	31.95	6.41	5.82	6.23	5.87	####	0.248	0.254	0.250	-1.58	-15.59
76	244	168	1692.50	1694.46	####	3.03	32.52	6.43	5.83	6.25	5.88	####	0.238	0.245	0.240	-1.26	-15.84
76	246	170	1695.02	1696.66	####	2.52	33.40	6.44	5.78	6.24	5.83	####	-0.160	-0.152	-0.157	-1.61	-16.40
76	248	172	1698.03	1699.56	####	3.01	34.15	6.46	5.79	6.26	5.84	####	-0.147	-0.142	-0.145	-1.44	-16.74
76	250	174	1700.67	1702.27	####	2.64	34.78	6.48	5.80	6.28	5.85	####	-0.127	-0.128	-0.128	-1.34	-17.05
76	252	176	1703.26	1704.84	####	2.59	35.33	6.51	5.80	6.30	5.86	####	-0.104	-0.112	-0.106	-1.36	-17.33
76	254	178	1705.88	1707.30	####	2.62	35.91	6.53	5.81	6.32	5.87	####	-0.085	-0.096	-0.088	-1.34	-17.64
76	256	180	1708.60	1709.97	####	2.72	36.21	6.55	5.82	6.34	5.87	####	0.051	0.076	0.058	-1.62	-17.86
76	258	182	1711.88	1711.88	####	3.27	37.06	6.57	5.83	6.36	5.88	####	0.000	0.000	0.000	-1.75	-18.29
76	260	184	1715.39	1715.39	####	3.51	37.70	6.59	5.84	6.38	5.90	####	0.000	0.000	0.000	-0.51	-18.60
76	262	186	1714.02	1714.02	####	-1.37	37.92	6.63	5.85	6.42	5.91	####	0.000	0.000	0.000	0.63	-18.72
78	168	90	1303.72	1305.66	1305.97	####	0.41	5.23	5.22	5.22	5.28	####	0.124	0.118	0.121	-10.65	0.03
78	170	92	1324.58	1326.64	1327.40	20.86	1.10	5.26	5.24	5.25	5.30	####	0.139	0.129	0.135	-10.36	-0.31
78	172	94	1344.85	1347.03	1348.35	20.26	1.91	5.30	5.25	5.28	5.31	####	0.148	0.136	0.143	-10.05	-0.69
78	174	96	1364.92	1367.08	1368.70	20.08	2.44	5.38	5.32	5.35	5.38	####	0.290	0.289	0.289	-10.26	-0.83
78	176	98	1385.12	1387.35	1388.46	20.19	3.36	5.42	5.35	5.39	5.41	####	0.319	0.320	0.319	-9.95	-1.31
78	178	100	1404.54	1406.87	1407.67	19.43	4.36	5.46	5.37	5.42	5.43	5.37	0.333	0.337	0.335	-9.53	-1.80
78	180	102	1423.19	1425.71	1426.24	18.65	5.49	5.49	5.39	5.45	5.45	5.39	0.334	0.339	0.336	-9.18	-2.33
78	182	104	1441.25	1443.60	1444.13	18.05	6.71	5.52	5.40	5.47	5.46	5.40	0.323	0.329	0.326	-8.85	-2.90
78	184	106	1458.41	1460.65	1461.43	17.17	7.67	5.54	5.40	5.48	5.46	5.40	0.307	0.311	0.309	-8.32	-3.38
78	186	108	1474.39	1477.01	1478.11	15.98	8.56	5.56	5.41	5.50	5.47	5.40	0.295	0.300	0.297	-7.81	-3.84
78	188	110	1489.64	1492.28	1494.21	15.25	9.20	5.58	5.42	5.51	5.48	5.41	0.275	0.277	0.276	-7.56	-4.22
78	190	112	1504.77	1506.91	1509.83	15.14	10.13	5.57	5.37	5.49	5.43	5.41	-0.165	-0.151	-0.159	-7.89	-5.59
78	192	114	1520.18	1522.15	1524.96	15.41	12.13	5.59	5.38	5.51	5.44	5.42	-0.159	-0.146	-0.153	-7.58	-6.10
78	194	116	1534.88	1536.78	1539.57	14.70	13.41	5.61	5.39	5.53	5.45	5.42	-0.150	-0.138	-0.145	-7.21	-6.66
78	196	118	1548.89	1550.86	1553.60	14.01	14.39	5.64	5.40	5.54	5.46	5.43	-0.132	-0.124	-0.129	-6.98	-7.26
78	198	120	1562.61	1564.61	1567.00	13.72	16.31	5.66	5.41	5.56	5.47	5.44	-0.109	-0.107	-0.108	-6.90	-7.82
78	200	122	1576.29	1578.18	1579.84	13.67	17.48	5.68	5.41	5.58	5.47	####	-0.087	-0.089	-0.088	-6.86	-8.37
78	202	124	1589.93	1591.42	1592.08	13.64	18.54	5.70	5.42	5.60	5.48	####	-0.070	-0.071	-0.070	-6.40	-8.90
78	204	126	1603.69	1603.69	####	13.75	19.43	5.72	5.43	5.61	5.48	####	0.000	0.000	0.000	-5.29	-9.38
78	206	128	1610.07	1610.07	####	6.38	20.19	5.76	5.45	5.64	5.50	####	0.000	0.000	0.000	-3.25	-9.76
78	208	130	1616.34	1616.34	####	6.27	20.86	5.79	5.47	5.67	5.52	####	0.000	0.000	0.000	-3.22	-10.14
78	210	132	1622.77	1624.45	####	6.43	20.94	5.83	5.49	5.71	5.55	####	0.074	0.069	0.072	-3.41	-10.26
78	212	134	1629.65	1631.19	####	6.88	21.23	5.87	5.51	5.74	5.57	####	0.119	0.102	0.113	-3.50	-10.33
78	214	136	1636.47	1638.08	####	6.83	21.61	5.91	5.54	5.78	5.59	####	0.141	0.121	0.134	-3.43	-10.50
78	216	138	1643.12	1644.84	####	6.65	22.03	5.95	5.56	5.81	5.62	####	0.160	0.137	0.152	-3.35	-10.70
78	218	140	1650.09	1651.86	####	6.97	22.59	6.01	5.62	5.87	5.67	####	0.248	0.240	0.245	-3.74	-10.93
78	220	142	1657.49	1659.28	####	7.41	23.10	6.05	5.65	5.91	5.70	####	0.278	0.271	0.276	-3.68	-11.19
78	222	144	1664.73	1666.51	####	7.24	23.73	6.09	5.68	5.95	5.73	####	0.304	0.299	0.302	-3.52	-11.49
78	224	146	1671.43	1673.33	####	6.70	24.40	6.12	5.70	5.98	5.76	####	0.309	0.306	0.308	-3.31	-11.82
78	226	148	1677.87	1679.81	####	6.43	25.08	6.15	5.72	6.01	5.78	####	0.314	0.313	0.313	-3.18	-12.14
78	228	150	1684.00	1685.91	####	6.14	25.76	6.19	5.74	6.04	5.80	####	0.321	0.321	0.321	-2.96	-12.44
78	230	152	1689.62	1691.55	####	5.61	26.31	6.22	5.76	6.07	5.82	####	0.322	0.323	0.323	-2.75	-12.72
78	232	154	1694.89	1696.86	####	5.28	26.89	6.25	5.78	6.09	5.83	####	0.322	0.324	0.323	-2.59	-13.00
78	234	156	1699.82	1701.85	####	4.92	27.59	6.28	5.79	6.12	5.85	####	0.318	0.321	0.319	-2.40	-13.34
78	236	158	1704.41	1706.42	####	4.60	28.35	6.30	5.81	6.14	5.86	####	0.307	0.311	0.308	-2.27	-13.72
78	238	160	1708.75	1710.65	####	4.34	29.07	6.32	5.82	6.16	5.87	####	0.294	0.299	0.296	-2.08	-14.09
78	240	162	1712.60	1714.64	####	3.85	29.56	6.35	5.83	6.18	5.88	####	0.280	0.287	0.282	-1.90	-14.36
78	242	164	1716.26	1718.42	####	3.66	29.97	6.37	5.84	6.21	5.89	####	0.265	0.274	0.268	-1.85	-14.59
78	244	166	1719.85	1722.05	####	3.60	30.38	6.40	5.84	6.23	5.90	####	0.251	0.260	0.254	-1.80	-14.81
78	246	168	1723.35	1725.30	####	3.50	30.85	6.43	5.85	6.25	5.91	####	0.240	0.251	0.244	-1.48	-15.05
78	248	170	1727.01	1728.67	####	3.66	31.99	6.42	5.80	6.23	5.85	####	-0.157	-0.145	-0.153	-1.92	-15.64
78	250	172	1730.66	1732.19	####	3.65	32.63	6.45	5.81	6.25	5.86	####	-0.144	-0.134	-0.141	-1.76	-15.94
78	252	174	1733.93	1735.51	####	3.28	33.27	6.47	5.82	6.27	5.87	####	-0.127	-0.121	-0.125	-1.65	-16.26
78	254	176	1737.12	1738.72	####	3.19	33.87	6.49	5.82	6.29	5.88	####	-0.103	-0.104	-0.104	-1.67	-16.58
78	256	178	1740.40	1741.86	####	3.28	34.52	6.51	5.83	6.31	5.89	####	-0.083	-0.087	-0.084	-1.69	-16.93
78	258	180	1743.65	1743.65	####	3.25	35.04	6.53	5.83	6.33	5.89	####	0.000	0.000	0.000	-2.10	-17.40
78	260	182	1747.82	1747.82	####	4.17	35.94	6.55	5.84	6.35	5.90	####	0.000	0.000	0.000	-2.06	-17.69
78	262	184	1751.94	1751.94	####	4.12	36.55	6.58	5.86	6.37	5.91	####	0.000	0.000	0.000	-0.76	-17.98
78	264	186	1750.81	1750.81	####	-1.13	36.80	6.61	5.87	6.40	5.92	####	0.000	0.000	0.000	0.50	-18.12
80	170	90	1303.43	1305.17	####	####	-0.29	5.23	5.24	5.23	5.30	####	-0.081	-0.085	-0.083	-11.09	0.46
80	172	92	1325.13	1327.01	1326.74	21.70	0.55	5.26	5.26	5.26	5.32	####	-0.087	-0.088	-0.088	-10.82	-0.37
80	174	94	1346.30	1348.30	1348.46	21.17	1.45	5.29	5.27	5.28	5.33	####	-0.094	-0.093	-0.093	-10.56	-0.37
80	176	96	1366.94	1369.06	1369.75	20.64	2.02	5.33	5.29	5.31	5.35	####	-0.102	-0.099	-0.101	-10.30	-0.73
80	178	98	1387.10	1389.33	1390.42	20.16	1.98	5.36	5.30	5.33	5.36	5.36	-0.115	-0.108	-0.112	-10.06	-1.07
80	180	100	1407.13	1409.47	1410.50	20.04	2.59	5.46	5.39	5.43	5.45	5.37	0.326	0.328	0.327	-10.03	-0.91
80	182	102	1426.81	1429.27	1429.97	19.68	3.62	5.49	5.41	5.46	5.47	5.39	0.323	0.325	0.323	-9.71	-1.39
80	184	104	1445.91	1448.21	1448.88	19.10	4.67	5.52	5.42	5.48	5.48	5.40	0.315	0.317	0.316	-9.35	-1.86
80	186	106	1464.08	1466.25	1467.22	18.16	5.66	5.54	5.43	5.49	5.49	5.40	0.301	0.304	0.302	-8.80	-2.34
80	188	108	1480.98	1483.51	1485.02	16.90	6.59	5.57	5.44	5.51	5.50	5.41	0.291	0.295	0.293	-8.26	-2.81
80	190	110	1498.25	1500.58	1502.33	17.28	8.61	5.53	5.38	5.47	5.44	5.42	-0.150	-0.133	-0.143	-8.63	-3.90
80	192	112	1515.15	1517.40	1519.12	16.90	10.38	5.56	5.39	5.49	5.45	5.42	-0.148	-0.131	-0.140	-8.38	-3.90
80	194	114	1531.54	1533.67	1535.43	16.39	11.36	5.58	5.40	5.51	5.46	5.43	-0.144	-0.127	-0.137	-8.10	-4.81
80	196	116	1547.37	1549.40	1551.22	15.82	12.49	5.61	5.41	5.53	5.47	5.44	-0.136	-0.121	-0.130	-7.81	-5.30
80	198	118	1562.63	1564.66	1566.49	15.26	13.74	5.63	5.42	5.54	5.47	5.45	-0.121	-0.109	-0.116	-7.58	-5.75
80	200	120	1577.54	1579.56	1581.18	14.91	14.93	5.65	5.42	5.56	5.48	5.46	-0.101	-0.093	-0.098	-7.46	-6.35
80	202	122	1592.31	1594.13	1595.16	14.77	16.02	5.67	5.43	5.58	5.49	5.46	-0.080	-0.077	-0.079	-7.37	-7.14
80	204	124	1606.93	1608.27	1608.65	14.62	17.00	5.70	5.44	5.60	5.50	5.47	-0.066	-0.066	-0.066	-6.87	-7.87
80	206	126	1621.70	1621.70	1621.05	14.76	18.01	5.72	5.44	5.61	5.50	5.48	0.000	0.000	0.000	-5.63	-8.59
80	208	128	1628.84	1628.84	1629.51	7.14	18.77	5.75	5.47	5.65	5.52	####	0.000	0.000	0.000	-3.63	-8.98
80	210	130	1635.88	1635.88	####	7.04	19.53	5.79	5.49	5.68	5.54	####	0.000	0.000	0.000	-3.59	-9.36
80	212	132	1642.82	1642.82	####	6.94	20.05	5.82	5.51	5.71	5.56	####	0.000	0.000	0.000	-3.55	-9.73
80	214	134	1649.80	1651.53	####	6.98	20.15	5.86	5.53	5.74	5.59	####	-0.054	-0.052	-0.054	-3.59	-9.88
80	216	136	1656.81	1658.51	####	7.01	20.33	5.90	5.55	5.77	5.61	####	0.097	0.075	0.089	-3.62	-9.94
80	218	138	1663.82	1665.56	####	7.01	20.70	5.93	5.57	5.80	5.63	####	0.118	0.091	0.108	-3.55	-10.10
80	220	140	1671.08	1672.86	####	7.26	20.99	6.00	5.63	5.87	5.69	####	0.232	0.218	0.227	-3.96	-10.17
80	222	142	1678.98	1680.78	####	7.90	21.49	6.04	5.66	5.91	5.72	####	0.266	0.254	0.262	-3.96	-10.40
80	224	144	1686.80	1688.58	####	7.82	22.07	6.08	5.69	5.95	5.75	####	0.293	0.284	0.290	-3.82	-10.68
80	226	146	1694.14	1696.01	####	7.35	22.71	6.11	5.71	5.97	5.77	####	0.298	0.290	0.295	-3.63	-10.98
80	228	148	1701.22	1703.10	####	7.07	23.35	6.14	5.73	6.00	5.79	####	0.302	0.296	0.300	-3.49	-11.28
80	230	150	1707.95	1709.79	####	6.74	23.95	6.17	5.76	6.03	5.81	####	0.310	0.305	0.308	-3.24	-11.57
80	232	152	1714.09	1716.00	####	6.14	24.47	6.21	5.77	6.06	5.83	####	0.311	0.306	0.309	-3.02	-11.84
80	234	154	1719.93	1721.92	####	5.84	25.03	6.24	5.79	6.09	5.84	####	0.310	0.307	0.309	-2.89	-12.12
80	236	156	1725.51	1727.56	####	5.58	25.69	6.26	5.81	6.11	5.86	####	0.306	0.304	0.306	-2.76	-12.44
80	238	158	1730.86	1732.86	####	5.35	26.44	6.29	5.82	6.14	5.88	####	0.297	0.296	0.296	-2.65	-12.80
80	240	160	1735.95	1737.78	####	5.09	27.20	6.31	5.84	6.16	5.89	####	0.286	0.287	0.286	-2.41	-13.16
80	242	162	1740.37	1742.42	####	4.42	27.77	6.34	5.85	6.18	5.90	####	0.274	0.278	0.275	-2.17	-13.46
80	244	164	1744.54	1746.75	####	4.18	28.29	6.36	5.85	6.20	5.91	####	0.261	0.268	0.263	-2.10	-13.74
80	246	166	1748.78	1750.53	####	4.24	28.93	6.37	5.81	6.19	5.86	####	-0.191	-0.174	-0.185	-2.26	-14.42
80	248	168	1753.16	1754.93	####	4.38	29.81	6.39	5.81	6.21	5.87	####	-0.174	-0.158	-0.169	-2.23	-14.67
80	250	170	1757.50	1759.20	####	4.34	30.49	6.41	5.82	6.23	5.88	####	-0.158	-0.145	-0.154	-2.18	-14.89
80	252	172	1761.70	1763.28	####	4.20	31.04	6.43	5.83	6.25	5.88	####	-0.145	-0.133	-0.141	-2.07	-15.14
80	254	174	1765.61	1767.18	####	3.91	31.68	6.45	5.84	6.27	5.89	####	-0.129	-0.118	-0.125	-1.96	-15.42
80	256	176	1769.42	1771.05	####	3.82	32.30	6.47	5.84	6.28	5.90	####	-0.103	-0.096	-0.101	-2.01	-15.67
80	258	178	1773.43	1774.91	####	4.00	33.03	6.49	5.85	6.30	5.90	####	-0.075	-0.071	-0.074	-2.11	-16.08
80	260	180	1777.79	1777.79	####	4.36	34.14	6.51	5.85	6.32	5.90	####	0.000	0.000	0.000	-2.38	-16.71
80	262	182	1782.52	1782.52	####	4.73	34.70	6.54	5.86	6.34	5.91	####	0.000	0.000	0.000	-2.34	-16.98
80	264	184	1787.20	1787.20	####	4.68	35.26	6.56	5.87	6.36	5.93	####	0.000	0.000	0.000	-1.02	-17.25
80	266	186	1786.38	1786.38	####	-0.82	35.57	6.59	5.88	6.39	5.94	####	0.000	0.000	0.000	0.36	-17.41
82	174	92	1324.91	1324.91	####	22.62	-0.22	5.26	5.28	5.27	5.34	####	0.000	0.000	0.000	-11.28	1.80
82	176	94	1346.97	1346.97	####	22.07	0.67	5.29	5.29	5.29	5.35	####	0.000	0.000	0.000	-10.99	-0.54
82	178	96	1368.46	1368.46	1368.97	21.49	1.52	5.32	5.30	5.31	5.36	####	0.000	0.000	0.000	-10.71	-1.02
82	180	98	1389.37	1389.37	1390.63	20.91	2.28	5.35	5.31	5.33	5.37	####	0.000	0.000	0.000	-10.42	-0.14
82	182	100	1409.74	1409.74	1411.65	20.37	2.61	5.38	5.32	5.35	5.38	5.38	0.000	0.000	0.000	-10.13	-0.70
82	184	102	1429.49	1429.49	1432.02	19.75	2.68	5.41	5.34	5.38	5.39	5.39	0.000	0.000	0.000	-9.85	-0.95
82	186	104	1448.72	1450.77	1451.79	19.23	2.81	5.48	5.39	5.44	5.45	5.40	-0.194	-0.183	-0.189	-9.91	-1.09
82	188	106	1468.07	1470.08	1471.07	19.35	3.99	5.50	5.40	5.46	5.46	5.41	-0.194	-0.183	-0.189	-9.56	-1.61
82	190	108	1486.72	1488.73	1489.81	18.66	5.75	5.53	5.41	5.48	5.47	5.42	-0.189	-0.178	-0.185	-9.25	-2.09
82	192	110	1504.84	1506.81	1508.09	18.11	6.59	5.55	5.42	5.50	5.48	5.43	-0.182	-0.173	-0.178	-9.00	-2.53
82	194	112	1522.48	1524.37	1525.89	17.65	7.33	5.58	5.43	5.52	5.49	5.44	-0.175	-0.167	-0.171	-8.76	-2.96
82	196	114	1539.64	1541.43	1543.17	17.16	8.10	5.60	5.44	5.53	5.50	5.44	-0.168	-0.161	-0.165	-8.49	-3.38
82	198	116	1556.26	1557.95	1560.04	16.62	8.90	5.62	5.45	5.55	5.51	5.45	-0.160	-0.155	-0.158	-8.19	-3.82
82	200	118	1572.95	1572.95	1576.36	16.69	10.32	5.62	5.42	5.54	5.48	5.46	0.000	0.000	0.000	-8.47	-4.71
82	202	120	1589.67	1589.67	1592.19	16.72	12.13	5.64	5.43	5.56	5.49	5.47	0.000	0.000	0.000	-8.34	-5.27
82	204	122	1606.15	1606.15	1607.51	16.48	13.84	5.67	5.44	5.58	5.50	5.48	0.000	0.000	0.000	-8.19	-5.74
82	206	124	1622.34	1622.34	1622.32	16.19	15.41	5.69	5.45	5.60	5.51	5.49	0.000	0.000	0.000	-7.97	-6.24
82	208	126	1637.90	1637.90	1636.43	15.56	16.21	5.72	5.46	5.62	5.52	5.50	0.000	0.000	0.000	-6.32	-6.80
82	210	128	1645.81	1645.81	1645.55	7.91	16.97	5.75	5.48	5.65	5.54	5.52	0.000	0.000	0.000	-4.01	-6.84
82	212	130	1653.59	1653.59	1654.52	7.78	17.72	5.78	5.50	5.68	5.56	5.54	0.000	0.000	0.000	-3.96	-7.27
82	214	132	1661.27	1661.27	1663.29	7.68	18.45	5.82	5.52	5.71	5.58	5.56	0.000	0.000	0.000	-3.92	-7.85
82	216	134	1668.85	1668.85	####	7.58	19.05	5.85	5.54	5.73	5.60	####	0.000	0.000	0.000	-3.88	-8.13
82	218	136	1676.35	1676.35	####	7.49	19.54	5.88	5.56	5.76	5.62	####	0.000	0.000	0.000	-3.83	-8.52
82	220	138	1683.76	1683.76	####	7.41	19.94	5.91	5.58	5.79	5.63	####	0.000	0.000	0.000	-3.79	-8.91
82	222	140	1691.08	1691.08	####	7.33	20.00	5.94	5.60	5.82	5.65	####	0.000	0.000	0.000	-3.74	-9.24
82	224	142	1698.95	1700.75	####	7.87	19.97	6.03	5.68	5.91	5.73	####	0.252	0.234	0.246	-4.20	-9.66
82	226	144	1707.26	1709.05	####	8.31	20.47	6.07	5.71	5.94	5.76	####	0.280	0.265	0.275	-4.10	-9.90
82	228	146	1715.20	1717.03	####	7.93	21.05	6.10	5.73	5.97	5.78	####	0.286	0.273	0.282	-3.92	-10.18
82	230	148	1722.85	1724.70	####	7.65	21.63	6.13	5.75	6.00	5.80	####	0.292	0.281	0.288	-3.77	-10.46
82	232	150	1730.16	1731.94	####	7.31	22.21	6.17	5.77	6.03	5.83	####	0.302	0.293	0.299	-3.52	-10.75
82	234	152	1736.83	1738.74	####	6.67	22.74	6.20	5.79	6.06	5.84	####	0.302	0.294	0.299	-3.29	-11.02
82	236	154	1743.24	1745.27	####	6.41	23.31	6.23	5.80	6.08	5.86	####	0.301	0.294	0.299	-3.19	-11.30
82	238	156	1749.47	1751.55	####	6.23	23.96	6.25	5.82	6.11	5.87	####	0.297	0.290	0.294	-3.10	-11.62
82	240	158	1755.53	1757.53	####	6.06	24.67	6.28	5.83	6.13	5.89	####	0.287	0.281	0.285	-3.01	-11.96
82	242	160	1761.35	1763.13	####	5.82	25.40	6.30	5.85	6.15	5.90	####	0.277	0.273	0.276	-2.74	-12.30
82	244	162	1766.39	1768.46	####	5.04	26.02	6.33	5.86	6.17	5.91	####	0.266	0.265	0.265	-2.46	-12.62
82	246	164	1771.70	1773.37	####	5.31	27.16	6.33	5.82	6.16	5.87	####	-0.198	-0.178	-0.192	-2.73	-13.23
82	248	166	1776.86	1778.55	####	5.16	28.07	6.35	5.83	6.18	5.88	####	-0.190	-0.172	-0.184	-2.55	-13.54
82	250	168	1781.74	1783.47	####	4.89	28.59	6.38	5.84	6.21	5.89	####	-0.177	-0.162	-0.173	-2.46	-13.82
82	252	170	1786.51	1788.21	####	4.77	29.02	6.40	5.85	6.23	5.90	####	-0.164	-0.153	-0.160	-2.41	-14.06
82	254	172	1791.17	1792.78	####	4.65	29.47	6.42	5.86	6.25	5.91	####	-0.151	-0.142	-0.148	-2.32	-14.29
82	256	174	1795.60	1797.12	####	4.43	29.99	6.45	5.87	6.27	5.92	####	-0.139	-0.132	-0.137	-2.19	-14.55
82	258	176	1799.79	1801.35	####	4.19	30.37	6.46	5.87	6.28	5.93	####	-0.118	-0.113	-0.116	-2.17	-14.75
82	260	178	1805.01	1805.01	####	5.21	31.58	6.47	5.84	6.28	5.90	####	0.000	0.000	0.000	-2.68	-15.11
82	262	180	1810.31	1810.31	####	5.30	32.51	6.50	5.86	6.30	5.91	####	0.000	0.000	0.000	-2.65	-15.39
82	264	182	1815.56	1815.56	####	5.25	33.04	6.52	5.87	6.32	5.92	####	0.000	0.000	0.000	-2.61	-15.67
82	266	184	1820.77	1820.77	####	5.21	33.56	6.54	5.88	6.35	5.93	####	0.000	0.000	0.000	-1.23	-15.96
82	268	186	1820.28	1820.28	####	-0.49	33.90	6.58	5.89	6.37	5.95	####	0.000	0.000	0.000	0.19	-16.13
84	186	102	1428.55	1431.06	1431.45	####	-0.94	5.51	5.47	5.49	5.53	####	0.324	0.330	0.327	-10.59	0.29
84	188	104	1449.42	1451.75	1452.24	20.87	0.70	5.53	5.48	5.51	5.53	####	0.312	0.314	0.313	-10.25	-0.15
84	190	106	1469.50	1471.68	1472.40	20.08	1.43	5.52	5.45	5.49	5.50	####	-0.214	-0.209	-0.212	-10.04	-0.31
84	192	108	1489.07	1491.26	1492.04	19.57	2.34	5.55	5.45	5.51	5.51	5.52	-0.206	-0.201	-0.204	-9.68	-0.72
84	194	110	1508.06	1510.23	1511.12	19.00	3.23	5.57	5.46	5.52	5.52	5.52	-0.194	-0.189	-0.192	-9.45	-1.10
84	196	112	1526.66	1528.74	1529.73	18.59	4.18	5.59	5.47	5.54	5.53	5.51	-0.182	-0.179	-0.181	-9.23	-1.51
84	198	114	1544.79	1546.77	1547.88	18.13	5.15	5.62	5.48	5.56	5.54	5.51	-0.173	-0.170	-0.172	-8.97	-1.96
84	200	116	1562.36	1564.24	1565.49	17.57	6.10	5.64	5.49	5.57	5.55	5.52	-0.165	-0.163	-0.164	-8.66	-2.43
84	202	118	1579.37	1580.77	1582.63	17.01	6.42	5.63	5.46	5.56	5.52	5.53	-0.080	-0.070	-0.076	-8.79	-3.05
84	204	120	1596.72	1598.15	1599.17	17.35	7.05	5.65	5.47	5.58	5.53	5.54	-0.056	-0.050	-0.053	-8.69	-3.34
84	206	122	1613.95	1613.95	1615.16	17.23	7.80	5.68	5.48	5.60	5.54	5.55	0.000	0.000	0.000	-8.64	-3.59
84	208	124	1631.01	1631.01	1630.59	17.06	8.67	5.70	5.49	5.61	5.54	5.56	0.000	0.000	0.000	-8.37	-4.01
84	210	126	1647.24	1647.24	1645.21	16.24	9.34	5.73	5.49	5.63	5.55	5.57	0.000	0.000	0.000	-6.75	-4.34
84	212	128	1656.16	1656.16	1655.77	8.92	10.35	5.76	5.52	5.66	5.57	####	0.000	0.000	0.000	-4.51	-4.86
84	214	130	1664.93	1664.93	1666.01	8.77	11.34	5.79	5.54	5.69	5.59	####	0.000	0.000	0.000	-4.45	-5.37
84	216	132	1673.70	1674.87	1675.91	8.77	12.43	5.83	5.56	5.73	5.62	5.64	0.093	0.082	0.089	-4.70	-6.48
84	218	134	1682.81	1684.07	1685.47	9.11	13.95	5.87	5.58	5.76	5.64	5.65	0.114	0.096	0.107	-4.53	-7.13
84	220	136	1691.56	1692.96	1694.71	8.75	15.21	5.90	5.60	5.79	5.66	####	0.127	0.105	0.118	-4.39	-7.68
84	222	138	1700.07	1701.67	1703.63	8.51	16.31	5.94	5.62	5.82	5.68	####	0.147	0.122	0.138	-4.31	-8.20
84	224	140	1708.64	1710.44	####	8.57	17.56	5.98	5.66	5.86	5.72	####	0.198	0.173	0.189	-4.42	-8.62
84	226	142	1717.45	1719.25	####	8.81	18.50	6.02	5.69	5.90	5.75	####	0.236	0.211	0.227	-4.44	-8.89
84	228	144	1726.21	1728.02	####	8.76	18.95	6.06	5.72	5.94	5.78	####	0.266	0.244	0.258	-4.36	-9.14
84	230	146	1734.69	1736.51	####	8.48	19.50	6.10	5.74	5.97	5.80	####	0.276	0.257	0.269	-4.20	-9.42
84	232	148	1742.89	1744.73	####	8.20	20.04	6.13	5.76	6.00	5.82	####	0.284	0.268	0.278	-4.06	-9.70
84	234	150	1750.79	1752.53	####	7.90	20.63	6.16	5.79	6.03	5.84	####	0.296	0.286	0.293	-3.80	-10.00
84	236	152	1757.99	1759.92	####	7.20	21.16	6.19	5.80	6.05	5.86	####	0.295	0.285	0.291	-3.56	-10.27
84	238	154	1764.96	1767.03	####	6.97	21.72	6.22	5.82	6.08	5.87	####	0.293	0.283	0.289	-3.49	-10.55
84	240	156	1771.80	1773.89	####	6.84	22.33	6.24	5.83	6.10	5.89	####	0.286	0.276	0.283	-3.42	-10.84
84	242	158	1778.53	1780.50	####	6.73	23.00	6.27	5.85	6.12	5.90	####	0.276	0.265	0.272	-3.34	-11.16
84	244	160	1785.04	1786.75	####	6.51	23.69	6.29	5.86	6.15	5.91	####	0.267	0.257	0.264	-3.07	-11.48
84	246	162	1790.71	1792.71	####	5.67	24.32	6.32	5.87	6.17	5.92	####	0.255	0.246	0.252	-2.77	-11.80
84	248	164	1796.94	1798.57	####	6.23	25.24	6.33	5.85	6.17	5.90	####	-0.200	-0.183	-0.194	-3.07	-11.93
84	250	166	1802.78	1804.38	####	5.84	25.92	6.35	5.86	6.19	5.91	####	-0.193	-0.177	-0.188	-2.86	-12.26
84	252	168	1808.26	1809.88	####	5.48	26.52	6.37	5.87	6.21	5.92	####	-0.181	-0.168	-0.177	-2.74	-12.56
84	254	170	1813.58	1815.19	####	5.32	27.07	6.40	5.88	6.23	5.93	####	-0.168	-0.159	-0.165	-2.67	-12.86
84	256	172	1818.76	1820.32	####	5.18	27.59	6.42	5.89	6.25	5.94	####	-0.155	-0.149	-0.153	-2.59	-13.16
84	258	174	1823.73	1825.23	####	4.97	28.14	6.44	5.90	6.27	5.95	####	-0.144	-0.139	-0.142	-2.46	-13.49
84	260	176	1828.45	1829.92	####	4.71	28.66	6.46	5.90	6.28	5.96	####	-0.124	-0.118	-0.122	-2.42	-13.88
84	262	178	1833.64	1834.92	####	5.19	28.64	6.47	5.88	6.29	5.94	####	-0.054	-0.044	-0.051	-2.86	-14.10
84	264	180	1839.40	1839.40	####	5.76	29.10	6.49	5.89	6.31	5.94	####	0.000	0.000	0.000	-2.95	-14.22
84	266	182	1845.27	1845.27	####	5.87	29.71	6.51	5.90	6.33	5.95	####	0.000	0.000	0.000	-2.91	-14.50
84	268	184	1851.08	1851.08	####	5.81	30.31	6.54	5.91	6.35	5.96	####	0.000	0.000	0.000	-1.49	-14.77
84	276	192	1851.03	1852.13	####	0.38	32.33	6.68	5.98	6.48	6.03	####	0.116	0.084	0.106	-0.35	-15.99
84	278	194	1851.65	1852.85	####	0.62	33.33	6.72	6.00	6.51	6.05	####	0.138	0.101	0.127	-0.36	-16.27
84	280	196	1852.28	1853.50	####	0.63	33.73	6.75	6.02	6.54	6.07	####	0.159	0.117	0.146	-0.35	-16.49
84	282	198	1852.85	1854.12	####	0.57	34.09	6.79	6.04	6.57	6.10	####	0.175	0.132	0.162	-0.31	-16.70
84	284	200	1853.34	1854.70	####	0.49	34.43	6.82	6.06	6.60	6.12	####	0.189	0.146	0.177	-0.28	-16.89
84	286	202	1853.81	1855.26	####	0.47	34.75	6.85	6.09	6.63	6.14	####	0.205	0.163	0.193	-0.28	-17.06
84	288	204	1854.33	1855.83	####	0.52	35.03	6.88	6.11	6.67	6.16	####	0.225	0.184	0.213	-0.31	-17.20
84	290	206	1854.91	1856.42	####	0.59	35.25	6.91	6.14	6.70	6.19	####	0.244	0.205	0.233	-0.33	-17.33
84	292	208	1855.54	1857.03	####	0.62	35.48	6.95	6.16	6.73	6.21	####	0.261	0.225	0.251	-0.34	-17.46
84	294	210	1856.14	1857.60	####	0.61	35.73	6.98	6.18	6.76	6.24	####	0.276	0.242	0.266	-0.31	-17.60
84	296	212	1856.65	1858.11	####	0.51	36.02	7.01	6.21	6.79	6.26	####	0.285	0.255	0.276	-0.24	-17.75
84	298	214	1857.01	1858.51	####	0.36	36.33	7.04	6.23	6.82	6.28	####	0.289	0.263	0.282	-0.17	-17.91
84	300	216	1857.25	1858.79	####	0.24	36.63	7.07	6.24	6.85	6.29	####	0.290	0.267	0.283	-0.12	-18.06
84	302	218	1857.43	1858.97	####	0.18	36.78	7.11	6.21	6.87	6.26	####	-0.237	-0.210	-0.230	-0.22	-18.04
84	304	220	1857.77	1859.30	####	0.34	37.15	7.13	6.22	6.89	6.27	####	-0.236	-0.208	-0.228	-0.18	-18.22
84	306	222	1858.02	1859.52	####	0.26	37.51	7.16	6.23	6.92	6.28	####	-0.234	-0.205	-0.226	-0.13	-18.39
84	308	224	1858.17	1859.61	####	0.15	37.87	7.19	6.25	6.94	6.30	####	-0.231	-0.203	-0.224	-0.07	-18.56
84	310	226	1858.17	1859.57	####	0.00	38.24	7.21	6.26	6.97	6.31	####	-0.227	-0.200	-0.220	0.02	-18.74
86	192	106	1469.37	1471.81	####	20.27	-0.13	5.63	5.59	5.61	5.65	####	0.415	0.440	0.426	-10.01	-0.09
86	194	108	1489.71	1491.32	1492.83	20.33	0.64	5.54	5.46	5.50	5.52	####	0.175	0.155	0.166	-10.18	-0.39
86	196	110	1509.63	1511.16	1512.72	19.92	1.57	5.56	5.47	5.52	5.53	####	0.162	0.145	0.155	-9.89	-0.84
86	198	112	1529.02	1530.54	1532.07	19.39	2.36	5.58	5.47	5.54	5.53	####	0.149	0.135	0.143	-9.65	-1.28
86	200	114	1547.97	1549.52	1550.98	18.96	3.18	5.60	5.48	5.55	5.54	####	0.136	0.124	0.131	-9.44	-1.70
86	202	116	1566.55	1568.13	1569.40	18.57	4.19	5.63	5.49	5.57	5.55	5.55	0.122	0.111	0.117	-9.24	-2.09
86	204	118	1584.72	1586.27	1587.24	18.17	5.35	5.65	5.50	5.58	5.56	5.56	0.102	0.094	0.099	-9.04	-2.42
86	206	120	1602.68	1604.18	1604.54	17.96	5.96	5.67	5.51	5.60	5.56	5.56	-0.080	-0.074	-0.077	-9.03	-2.56
86	208	122	1620.56	1621.96	1621.21	17.88	6.61	5.69	5.51	5.62	5.57	5.57	-0.056	-0.053	-0.055	-8.93	-2.97
86	210	124	1638.24	1638.24	1637.30	17.68	7.23	5.71	5.52	5.63	5.58	5.58	-0.040	-0.038	-0.039	-8.60	-3.35
86	212	126	1655.12	1655.12	1652.50	16.88	7.88	5.73	5.53	5.65	5.59	5.59	0.000	0.000	0.000	-7.00	-3.63
86	214	128	1665.08	1665.08	1664.30	9.96	8.92	5.77	5.55	5.68	5.61	####	0.000	0.000	0.000	-5.02	-4.17
86	216	130	1674.96	1676.26	1675.87	9.88	10.03	5.80	5.58	5.71	5.63	####	0.059	0.063	0.060	-5.21	-4.82
86	218	132	1685.54	1686.80	1687.05	10.58	11.84	5.84	5.60	5.75	5.65	5.65	0.107	0.104	0.106	-5.30	-5.34
86	220	134	1695.86	1697.20	1697.80	10.33	13.06	5.88	5.62	5.78	5.67	5.67	0.130	0.120	0.126	-5.13	-5.87
86	222	136	1705.82	1707.24	1708.18	9.95	14.26	5.91	5.64	5.81	5.69	5.69	0.148	0.133	0.142	-4.96	-6.42
86	224	138	1715.48	1717.02	1718.25	9.66	15.41	5.94	5.66	5.84	5.71	####	0.167	0.147	0.160	-4.84	-6.96
86	226	140	1724.93	1726.63	1728.09	9.46	16.29	5.98	5.68	5.87	5.73	####	0.191	0.165	0.181	-4.75	-7.48
86	228	142	1734.30	1736.09	1737.74	9.36	16.84	6.02	5.71	5.90	5.76	####	0.227	0.200	0.217	-4.72	-7.94
86	230	144	1743.64	1745.43	####	9.34	17.43	6.06	5.74	5.94	5.80	####	0.264	0.243	0.256	-4.67	-8.35
86	232	146	1752.70	1754.52	####	9.06	18.01	6.09	5.76	5.97	5.82	####	0.272	0.254	0.265	-4.49	-8.67
86	234	148	1761.48	1763.33	####	8.78	18.58	6.12	5.78	6.00	5.84	####	0.280	0.264	0.274	-4.35	-8.98
86	236	150	1770.00	1771.69	####	8.52	19.20	6.16	5.81	6.03	5.86	####	0.294	0.284	0.290	-4.08	-9.30
86	238	152	1777.71	1779.65	####	7.72	19.72	6.18	5.82	6.06	5.88	####	0.289	0.278	0.285	-3.83	-9.56
86	240	154	1785.22	1787.29	####	7.51	20.26	6.21	5.83	6.08	5.89	####	0.284	0.271	0.279	-3.77	-9.83
86	242	156	1792.64	1794.70	####	7.42	20.83	6.23	5.85	6.10	5.90	####	0.273	0.259	0.268	-3.72	-10.12
86	244	158	1799.98	1801.90	####	7.35	21.45	6.26	5.86	6.12	5.91	####	0.264	0.247	0.258	-3.66	-10.41
86	246	160	1807.11	1808.76	####	7.13	22.07	6.28	5.87	6.14	5.92	####	0.256	0.240	0.250	-3.39	-10.70
86	248	162	1813.44	1815.34	####	6.33	22.73	6.30	5.88	6.16	5.93	####	0.241	0.225	0.235	-3.09	-11.03
86	250	164	1819.51	1821.29	####	6.07	22.57	6.32	5.88	6.17	5.93	####	-0.203	-0.189	-0.198	-3.36	-10.87
86	252	166	1825.97	1827.69	####	6.46	23.19	6.35	5.89	6.19	5.94	####	-0.196	-0.182	-0.191	-3.16	-11.16
86	254	168	1832.05	1833.79	####	6.07	23.78	6.37	5.90	6.21	5.95	####	-0.183	-0.170	-0.178	-3.03	-11.45
86	256	170	1837.96	1839.69	####	5.91	24.38	6.39	5.90	6.23	5.96	####	-0.166	-0.155	-0.162	-2.99	-11.75
86	258	172	1843.81	1845.46	####	5.85	25.05	6.41	5.91	6.25	5.96	####	-0.149	-0.138	-0.145	-2.96	-12.13
86	260	174	1849.59	1851.09	####	5.78	25.85	6.43	5.91	6.26	5.97	####	-0.129	-0.116	-0.125	-2.94	-12.64
86	262	176	1855.35	1856.72	####	5.76	26.90	6.44	5.91	6.27	5.96	####	-0.102	-0.088	-0.097	-2.97	-13.15
86	264	178	1861.24	1862.55	####	5.89	27.60	6.46	5.92	6.29	5.97	####	-0.074	-0.063	-0.070	-3.03	-13.44
86	266	180	1867.29	1867.29	####	6.05	27.89	6.48	5.92	6.31	5.98	####	-0.048	-0.041	-0.046	-3.08	-13.66
86	268	182	1873.55	1873.55	####	6.26	28.28	6.51	5.93	6.33	5.98	####	0.000	0.000	0.000	-3.16	-13.84
86	270	184	1879.83	1879.83	####	6.28	28.75	6.53	5.94	6.35	5.99	####	0.000	0.000	0.000	-1.75	-14.06
86	272	186	1880.13	1880.13	####	0.29	29.17	6.56	5.95	6.38	6.01	####	0.000	0.000	0.000	-0.20	-14.28
86	274	188	1880.40	1880.40	####	0.28	29.60	6.59	5.97	6.40	6.02	####	0.000	0.000	0.000	-0.20	-14.51
86	276	190	1880.82	1881.87	####	0.42	30.17	6.64	5.99	6.44	6.04	####	0.094	0.078	0.089	-0.64	-14.77
86	278	192	1882.08	1883.19	####	1.26	31.05	6.67	6.01	6.47	6.06	####	0.120	0.098	0.113	-0.65	-15.03
86	280	194	1883.28	1884.47	####	1.20	31.63	6.70	6.03	6.50	6.08	####	0.140	0.111	0.131	-0.63	-15.30
86	282	196	1884.42	1885.63	####	1.13	32.14	6.74	6.05	6.53	6.10	####	0.158	0.123	0.147	-0.58	-15.55
86	284	198	1885.42	1886.69	####	1.01	32.57	6.77	6.06	6.56	6.12	####	0.172	0.132	0.160	-0.52	-15.79
86	286	200	1886.30	1887.65	####	0.88	32.96	6.80	6.08	6.59	6.13	####	0.184	0.142	0.172	-0.47	-16.01
86	288	202	1887.12	1888.55	####	0.82	33.31	6.83	6.10	6.62	6.15	####	0.198	0.154	0.185	-0.46	-16.23
86	290	204	1887.94	1889.43	####	0.82	33.62	6.86	6.13	6.65	6.18	####	0.215	0.171	0.202	-0.47	-16.43
86	292	206	1888.82	1890.33	####	0.88	33.91	6.89	6.15	6.68	6.20	####	0.235	0.193	0.223	-0.49	-16.62
86	294	208	1889.74	1891.24	####	0.92	34.21	6.93	6.18	6.72	6.23	####	0.254	0.214	0.242	-0.49	-16.80
86	296	210	1890.65	1892.11	####	0.91	34.51	6.96	6.20	6.75	6.25	####	0.268	0.232	0.258	-0.46	-16.98
86	298	212	1891.48	1892.93	####	0.82	34.83	6.99	6.22	6.78	6.27	####	0.278	0.245	0.268	-0.40	-17.15
86	300	214	1892.16	1893.63	####	0.69	35.15	7.02	6.24	6.80	6.29	####	0.282	0.253	0.274	-0.33	-17.32
86	302	216	1892.71	1894.19	####	0.55	35.46	7.04	6.26	6.83	6.31	####	0.283	0.255	0.275	-0.27	-17.47
86	304	218	1893.14	1894.67	####	0.43	35.71	7.07	6.27	6.86	6.32	####	0.282	0.256	0.275	-0.22	-17.61
86	306	220	1893.48	1895.04	####	0.34	35.71	7.10	6.29	6.88	6.34	####	0.281	0.257	0.274	-0.18	-17.74
86	308	222	1893.96	1895.50	####	0.48	35.94	7.14	6.27	6.91	6.32	####	-0.236	-0.213	-0.230	-0.29	-17.64
86	310	224	1894.44	1895.92	####	0.48	36.26	7.17	6.28	6.93	6.33	####	-0.233	-0.209	-0.227	-0.23	-17.79
86	312	226	1894.77	1896.20	####	0.33	36.60	7.19	6.29	6.95	6.34	####	-0.230	-0.205	-0.223	-0.15	-17.95
86	314	228	1894.93	1896.37	####	0.16	36.92	7.22	6.30	6.98	6.35	####	-0.223	-0.199	-0.216	-0.08	-18.09
86	316	230	1895.00	1896.46	####	0.07	37.23	7.24	6.31	7.00	6.36	####	-0.214	-0.192	-0.208	-0.05	-18.23
86	318	232	1895.02	1896.47	####	0.03	37.54	7.26	6.32	7.02	6.37	####	-0.205	-0.184	-0.200	-0.03	-18.37
86	320	234	1894.99	1896.38	####	-0.04	37.87	7.29	6.33	7.04	6.38	####	-0.196	-0.177	-0.191	0.02	-18.52
88	198	110	1510.15	1512.08	####	####	0.52	5.58	5.51	5.55	5.56	####	0.181	0.166	0.174	-10.33	0.20
88	200	112	1530.49	1532.30	####	20.34	1.47	5.60	5.51	5.56	5.57	####	0.164	0.150	0.158	-10.11	-0.18
88	202	114	1550.39	1552.06	1552.48	19.89	2.41	5.62	5.52	5.58	5.58	####	0.149	0.138	0.144	-9.89	-0.60
88	204	116	1569.85	1571.43	1571.64	19.46	3.30	5.64	5.53	5.59	5.58	####	0.134	0.126	0.131	-9.66	-1.07
88	206	118	1588.81	1590.32	1590.28	18.97	4.09	5.66	5.53	5.61	5.59	####	0.118	0.111	0.115	-9.35	-1.55
88	208	120	1607.20	1608.70	1608.26	18.39	4.52	5.68	5.54	5.62	5.60	5.59	0.085	0.084	0.085	-9.24	-1.90
88	210	122	1625.59	1625.59	1625.69	18.39	5.03	5.70	5.54	5.63	5.60	5.59	0.048	0.049	0.049	-9.27	-2.24
88	212	124	1644.04	1644.04	1642.47	18.44	5.80	5.72	5.55	5.65	5.61	5.60	0.000	0.000	0.000	-9.22	-2.61
88	214	126	1661.57	1661.57	1658.32	17.53	6.45	5.74	5.56	5.67	5.62	5.61	0.000	0.000	0.000	-7.42	-2.92
88	216	128	1672.66	1672.66	1671.27	11.09	7.58	5.78	5.58	5.70	5.64	####	0.000	0.000	0.000	-5.57	-3.48
88	218	130	1683.71	1685.02	1684.06	11.05	8.75	5.81	5.61	5.73	5.66	####	0.057	0.063	0.059	-5.73	-3.99
88	220	132	1695.11	1696.49	1696.57	11.40	9.58	5.85	5.63	5.76	5.69	5.67	0.092	0.095	0.093	-5.69	-4.39
88	222	134	1706.25	1707.76	1708.67	11.14	10.39	5.88	5.65	5.79	5.71	5.70	0.124	0.120	0.122	-5.59	-4.74
88	224	136	1717.18	1718.89	1720.30	10.93	11.36	5.92	5.67	5.82	5.72	5.72	0.154	0.145	0.151	-5.48	-5.25
88	226	138	1728.00	1729.80	1731.60	10.82	12.52	5.95	5.69	5.85	5.75	5.74	0.191	0.179	0.187	-5.48	-5.93
88	228	140	1738.86	1740.56	1742.47	10.86	13.93	5.99	5.72	5.89	5.77	5.76	0.225	0.211	0.220	-5.40	-6.66
88	230	142	1749.35	1751.18	1753.04	10.49	15.06	6.03	5.74	5.92	5.80	5.78	0.250	0.234	0.244	-5.21	-7.20
88	232	144	1759.59	1761.34	1763.20	10.24	15.95	6.07	5.77	5.96	5.83	5.80	0.277	0.265	0.273	-5.02	-7.64
88	234	146	1769.25	1771.12	1772.91	9.66	16.55	6.09	5.79	5.98	5.84	####	0.278	0.265	0.273	-4.80	-7.96
88	236	148	1778.66	1780.56	####	9.41	17.18	6.12	5.81	6.01	5.86	####	0.283	0.271	0.279	-4.68	-8.29
88	238	150	1787.83	1789.50	####	9.17	17.83	6.15	5.83	6.04	5.89	####	0.294	0.286	0.291	-4.37	-8.62
88	240	152	1796.06	1798.00	####	8.23	18.34	6.18	5.84	6.06	5.90	####	0.287	0.277	0.283	-4.09	-8.87
88	242	154	1804.08	1806.15	####	8.03	18.86	6.20	5.85	6.08	5.91	####	0.278	0.265	0.273	-4.04	-9.13
88	244	156	1812.05	1814.08	####	7.97	19.41	6.23	5.86	6.10	5.91	####	0.265	0.249	0.259	-4.01	-9.39
88	246	158	1819.95	1821.83	####	7.90	19.97	6.25	5.87	6.12	5.92	####	0.256	0.237	0.249	-3.94	-9.66
88	248	160	1827.64	1829.28	####	7.69	20.54	6.27	5.88	6.14	5.94	####	0.248	0.228	0.241	-3.69	-9.93
88	250	162	1834.63	1836.45	####	6.98	21.19	6.29	5.89	6.15	5.94	####	0.228	0.205	0.220	-3.45	-10.24
88	252	164	1841.45	1843.15	####	6.82	21.94	6.30	5.88	6.16	5.94	####	0.189	0.163	0.180	-3.54	-10.66
88	254	166	1848.39	1849.99	####	6.94	22.42	6.32	5.89	6.18	5.95	####	0.169	0.147	0.161	-3.50	-11.04
88	256	168	1855.22	1856.76	####	6.83	23.18	6.34	5.90	6.20	5.95	####	0.155	0.136	0.149	-3.43	-11.40
88	258	170	1861.92	1863.41	####	6.69	23.96	6.37	5.91	6.22	5.96	####	0.143	0.127	0.137	-3.35	-11.75
88	260	172	1868.46	1869.94	####	6.55	24.66	6.39	5.92	6.24	5.97	####	0.130	0.116	0.125	-3.27	-12.09
88	262	174	1874.83	1876.25	####	6.37	25.24	6.41	5.93	6.26	5.98	####	0.115	0.103	0.111	-3.15	-12.41
88	264	176	1880.98	1882.31	####	6.15	25.62	6.44	5.94	6.27	5.99	####	0.090	0.083	0.088	-3.14	-12.61
88	266	178	1887.36	1888.61	####	6.39	26.12	6.46	5.94	6.29	6.00	####	-0.075	-0.062	-0.071	-3.31	-12.69
88	268	180	1893.93	1893.93	####	6.57	26.64	6.48	5.95	6.31	6.00	####	-0.051	-0.043	-0.049	-3.32	-12.98
88	270	182	1900.56	1900.56	####	6.63	27.02	6.50	5.96	6.33	6.01	####	0.000	0.000	0.000	-3.37	-13.21
88	272	184	1907.23	1907.23	####	6.66	27.39	6.53	5.96	6.35	6.02	####	0.000	0.000	0.000	-2.04	-13.38
88	274	186	1907.99	1907.99	####	0.77	27.87	6.56	5.98	6.38	6.03	####	0.000	0.000	0.000	-0.44	-13.64
88	276	188	1908.75	1908.75	####	0.76	28.35	6.59	6.00	6.41	6.05	####	0.000	0.000	0.000	-0.45	-13.90
88	278	190	1909.52	1909.52	####	0.76	28.69	6.62	6.02	6.43	6.07	####	0.000	0.000	0.000	-0.45	-14.15
88	280	192	1911.17	1912.30	####	1.65	29.09	6.66	6.04	6.47	6.09	####	0.113	0.095	0.108	-0.87	-14.13
88	282	194	1912.82	1914.02	####	1.65	29.53	6.69	6.06	6.50	6.11	####	0.134	0.110	0.127	-0.85	-14.32
88	284	196	1914.39	1915.65	####	1.57	29.97	6.73	6.07	6.53	6.13	####	0.152	0.123	0.143	-0.81	-14.53
88	286	198	1915.87	1917.20	####	1.48	30.45	6.76	6.09	6.56	6.14	####	0.167	0.133	0.157	-0.77	-14.75
88	288	200	1917.27	1918.65	####	1.40	30.97	6.79	6.11	6.59	6.16	####	0.181	0.143	0.169	-0.73	-15.00
88	290	202	1918.60	1920.04	####	1.33	31.48	6.82	6.13	6.62	6.18	####	0.196	0.156	0.184	-0.70	-15.28
88	292	204	1919.92	1921.41	####	1.32	31.98	6.85	6.15	6.65	6.20	####	0.218	0.179	0.206	-0.71	-15.60
88	294	206	1921.29	1922.79	####	1.37	32.47	6.88	6.18	6.68	6.23	####	0.240	0.203	0.229	-0.72	-15.90
88	296	208	1922.65	1924.13	####	1.35	32.91	6.91	6.20	6.71	6.25	####	0.256	0.222	0.246	-0.69	-16.15
88	298	210	1923.94	1925.40	####	1.29	33.28	6.95	6.22	6.74	6.27	####	0.268	0.236	0.259	-0.64	-16.35
88	300	212	1925.12	1926.58	####	1.18	33.64	6.98	6.24	6.77	6.29	####	0.277	0.247	0.268	-0.58	-16.54
88	302	214	1926.14	1927.58	####	1.02	33.98	7.00	6.26	6.79	6.31	####	0.280	0.252	0.272	-0.50	-16.72
88	304	216	1927.00	1928.44	####	0.86	34.29	7.03	6.28	6.82	6.33	####	0.280	0.253	0.272	-0.41	-16.88
88	306	218	1927.69	1929.19	####	0.70	34.56	7.05	6.29	6.84	6.34	####	0.279	0.253	0.271	-0.35	-17.02
88	308	220	1928.29	1929.84	####	0.60	34.81	7.08	6.30	6.87	6.35	####	0.277	0.252	0.270	-0.30	-17.14
88	310	222	1928.80	1930.34	####	0.51	34.84	7.11	6.31	6.89	6.36	####	0.274	0.250	0.267	-0.26	-17.27
88	312	224	1929.35	1930.88	####	0.55	34.91	7.15	6.31	6.92	6.36	####	-0.237	-0.219	-0.232	-0.38	-17.18
88	314	226	1929.99	1931.45	####	0.64	35.21	7.18	6.32	6.95	6.37	####	-0.233	-0.214	-0.228	-0.30	-17.33
88	316	228	1930.44	1931.88	####	0.45	35.50	7.20	6.33	6.97	6.38	####	-0.227	-0.208	-0.222	-0.21	-17.48
88	318	230	1930.75	1932.21	####	0.31	35.75	7.22	6.34	6.99	6.39	####	-0.219	-0.199	-0.213	-0.17	-17.60
88	320	232	1931.01	1932.48	####	0.26	35.99	7.24	6.35	7.01	6.40	####	-0.209	-0.190	-0.203	-0.16	-17.71
88	322	234	1931.25	1932.67	####	0.23	36.26	7.27	6.36	7.03	6.41	####	-0.199	-0.180	-0.194	-0.13	-17.83
88	324	236	1931.41	1932.76	####	0.16	36.56	7.29	6.37	7.05	6.42	####	-0.188	-0.171	-0.184	-0.08	-17.98
88	326	238	1931.43	1932.74	####	0.02	36.90	7.31	6.38	7.07	6.43	####	-0.177	-0.160	-0.172	0.00	-18.15
88	338	250	1931.57	1932.80	####	0.36	39.80	7.43	6.39	7.18	6.44	####	0.046	0.070	0.052	-0.23	-19.65
88	340	252	1931.97	1931.97	####	0.39	40.27	7.45	6.40	7.19	6.45	####	0.037	0.060	0.043	-0.19	-19.87
88	342	254	1932.28	1932.28	####	0.31	40.80	7.46	6.42	7.21	6.47	####	0.000	0.000	0.000	-0.24	-20.17
88	344	256	1932.75	1932.75	####	0.47	41.37	7.48	6.43	7.23	6.48	####	0.000	0.000	0.000	-0.21	-20.44
88	346	258	1933.18	1933.18	####	0.43	41.93	7.50	6.45	7.24	6.50	####	0.000	0.000	0.000	-0.99	-20.71
88	348	260	1930.67	1930.67	####	-2.51	41.96	7.57	6.45	7.30	6.50	####	0.000	0.000	0.000	1.30	-20.72
90	204	114	1550.32	1552.36	####	####	-0.06	5.63	5.55	5.60	5.61	####	0.158	0.151	0.155	-10.29	0.41
90	206	116	1570.76	1572.77	####	20.44	0.91	5.65	5.56	5.61	5.62	####	0.136	0.128	0.132	-10.18	-0.01
90	208	118	1590.88	1592.62	1591.73	20.12	2.06	5.67	5.57	5.63	5.62	####	0.122	0.113	0.118	-9.78	-0.47
90	210	120	1610.04	1611.65	1610.51	19.16	2.84	5.69	5.57	5.64	5.63	####	0.086	0.083	0.085	-9.62	-0.83
90	212	122	1629.22	1629.22	1628.60	19.19	3.63	5.71	5.58	5.65	5.63	####	0.040	0.040	0.040	-9.71	-1.43
90	214	124	1648.46	1648.46	1646.16	19.24	4.42	5.73	5.58	5.67	5.64	####	0.000	0.000	0.000	-9.52	-1.87
90	216	126	1666.60	1666.60	1662.69	18.14	5.04	5.75	5.59	5.69	5.65	####	0.000	0.000	0.000	-7.92	-2.18
90	218	128	1678.83	1678.83	1676.77	12.23	6.18	5.79	5.61	5.72	5.67	####	0.000	0.000	0.000	-6.13	-2.75
90	220	130	1690.87	1690.87	1690.59	12.03	7.16	5.82	5.64	5.74	5.69	####	0.017	0.019	0.018	-6.06	-3.30
90	222	132	1703.01	1704.39	1704.22	12.14	7.89	5.85	5.66	5.78	5.72	####	0.066	0.068	0.067	-6.08	-3.59
90	224	134	1714.87	1716.37	1717.57	11.86	8.62	5.88	5.68	5.80	5.74	####	0.080	0.081	0.081	-5.88	-4.00
90	226	136	1726.89	1728.70	1730.51	12.02	9.71	5.93	5.71	5.84	5.76	####	0.184	0.186	0.184	-6.21	-4.63
90	228	138	1739.40	1741.22	1743.08	12.51	11.40	5.97	5.74	5.88	5.79	5.75	0.226	0.228	0.227	-6.20	-5.44
90	230	140	1751.52	1753.27	1755.13	12.12	12.66	6.00	5.76	5.91	5.81	5.77	0.243	0.242	0.243	-5.95	-5.98
90	232	142	1763.06	1764.91	1766.69	11.54	13.71	6.04	5.78	5.94	5.83	5.78	0.265	0.261	0.263	-5.68	-6.51
90	234	144	1774.13	1775.89	1777.66	11.07	14.54	6.07	5.80	5.97	5.86	####	0.286	0.280	0.284	-5.35	-6.92
90	236	146	1784.41	1786.34	1788.16	10.28	15.16	6.10	5.82	5.99	5.87	####	0.284	0.278	0.282	-5.13	-7.26
90	238	148	1794.50	1796.42	####	10.08	15.84	6.13	5.84	6.02	5.89	####	0.288	0.283	0.286	-5.01	-7.61
90	240	150	1804.31	1805.96	####	9.81	16.48	6.15	5.85	6.04	5.91	####	0.295	0.292	0.294	-4.65	-7.93
90	242	152	1813.04	1815.01	####	8.74	16.99	6.18	5.86	6.06	5.92	####	0.289	0.282	0.286	-4.35	-8.19
90	244	154	1821.57	1823.64	####	8.53	17.49	6.20	5.87	6.08	5.93	####	0.280	0.271	0.276	-4.29	-8.44
90	246	156	1830.03	1832.06	####	8.46	17.98	6.22	5.88	6.10	5.94	####	0.268	0.256	0.263	-4.26	-8.68
90	248	158	1838.44	1840.31	####	8.41	18.48	6.25	5.89	6.12	5.95	####	0.258	0.243	0.252	-4.19	-8.93
90	250	160	1846.65	1848.29	####	8.21	19.01	6.27	5.90	6.14	5.95	####	0.248	0.232	0.242	-3.97	-9.18
90	252	162	1854.20	1856.04	####	7.55	19.57	6.29	5.91	6.15	5.96	####	0.227	0.207	0.220	-3.73	-9.44
90	254	164	1861.63	1863.44	####	7.42	20.18	6.30	5.91	6.17	5.96	####	0.192	0.168	0.183	-3.83	-9.65
90	256	166	1869.24	1870.99	####	7.61	20.85	6.32	5.92	6.18	5.97	####	0.167	0.142	0.158	-3.86	-9.90
90	258	168	1876.86	1878.57	####	7.62	21.63	6.34	5.93	6.20	5.98	####	0.149	0.126	0.141	-3.83	-10.19
90	260	170	1884.41	1886.08	####	7.55	22.49	6.37	5.94	6.22	5.99	####	0.136	0.115	0.128	-3.77	-10.51
90	262	172	1891.81	1893.42	####	7.40	23.35	6.39	5.95	6.24	6.00	####	0.126	0.107	0.119	-3.67	-10.85
90	264	174	1898.96	1900.42	####	7.15	24.13	6.41	5.96	6.26	6.01	####	0.117	0.101	0.111	-3.42	-11.16
90	266	176	1905.49	1906.83	####	6.52	24.51	6.43	5.96	6.28	6.02	####	0.093	0.084	0.090	-3.30	-11.44
90	268	178	1912.05	1913.22	####	6.57	24.69	6.45	5.97	6.29	6.02	####	0.061	0.057	0.060	-3.49	-11.93
90	270	180	1919.20	1919.20	####	7.14	25.27	6.47	5.98	6.31	6.03	####	-0.038	-0.029	-0.035	-3.59	-12.31
90	272	182	1926.33	1926.33	####	7.13	25.76	6.50	5.98	6.33	6.03	####	0.000	0.000	0.000	-3.55	-12.55
90	274	184	1933.32	1933.32	####	6.99	26.09	6.53	5.99	6.35	6.04	####	0.000	0.000	0.000	-2.26	-12.70
90	276	186	1934.61	1934.61	####	1.30	26.62	6.56	6.01	6.38	6.06	####	0.000	0.000	0.000	-0.71	-12.99
90	278	188	1935.91	1935.91	####	1.30	27.16	6.58	6.03	6.41	6.08	####	0.000	0.000	0.000	-0.71	-13.28
90	280	190	1937.21	1937.21	####	1.30	27.69	6.61	6.05	6.43	6.10	####	0.000	0.000	0.000	-0.72	-13.56
90	282	192	1938.67	1939.89	####	1.46	27.50	6.65	6.07	6.47	6.12	####	0.089	0.074	0.084	-0.99	-13.46
90	284	194	1940.62	1941.85	####	1.95	27.80	6.68	6.08	6.50	6.14	####	0.120	0.097	0.113	-1.02	-13.54
90	286	196	1942.55	1943.86	####	1.93	28.16	6.72	6.10	6.53	6.15	####	0.142	0.116	0.134	-1.00	-13.71
90	288	198	1944.45	1945.86	####	1.90	28.58	6.75	6.12	6.56	6.17	####	0.164	0.136	0.155	-1.00	-13.93
90	290	200	1946.38	1947.85	####	1.93	29.11	6.78	6.14	6.59	6.19	####	0.189	0.162	0.181	-1.03	-14.24
90	292	202	1948.45	1949.91	####	2.07	29.85	6.81	6.17	6.62	6.22	####	0.219	0.196	0.212	-1.08	-14.69
90	294	204	1950.52	1951.99	####	2.07	30.60	6.84	6.19	6.65	6.24	####	0.237	0.214	0.230	-1.04	-15.03
90	296	206	1952.49	1953.95	####	1.97	31.19	6.87	6.21	6.68	6.26	####	0.251	0.229	0.244	-0.98	-15.32
90	298	208	1954.31	1955.77	####	1.82	31.66	6.90	6.23	6.71	6.28	####	0.263	0.240	0.256	-0.90	-15.55
90	300	210	1956.00	1957.49	####	1.69	32.07	6.94	6.25	6.74	6.30	####	0.273	0.250	0.266	-0.84	-15.75
90	302	212	1957.57	1959.04	####	1.56	32.45	6.96	6.27	6.76	6.32	####	0.281	0.259	0.274	-0.76	-15.95
90	304	214	1958.94	1960.38	####	1.37	32.80	6.99	6.28	6.79	6.33	####	0.283	0.261	0.276	-0.66	-16.13
90	306	216	1960.11	1961.54	####	1.18	33.12	7.01	6.30	6.81	6.35	####	0.281	0.259	0.275	-0.56	-16.29
90	308	218	1961.08	1962.58	####	0.97	33.39	7.04	6.31	6.83	6.36	####	0.279	0.258	0.273	-0.48	-16.43
90	310	220	1961.92	1963.47	####	0.84	33.63	7.07	6.32	6.86	6.37	####	0.277	0.256	0.271	-0.43	-16.57
90	312	222	1962.68	1964.22	####	0.76	33.88	7.09	6.33	6.88	6.38	####	0.273	0.253	0.268	-0.39	-16.69
90	314	224	1963.37	1964.86	####	0.68	34.02	7.12	6.34	6.90	6.39	####	0.267	0.245	0.261	-0.35	-16.82
90	316	226	1964.01	1965.52	####	0.64	34.02	7.16	6.35	6.94	6.40	####	-0.236	-0.222	-0.232	-0.46	-16.74
90	318	228	1964.77	1966.22	####	0.76	34.33	7.18	6.36	6.96	6.41	####	-0.231	-0.217	-0.227	-0.35	-16.90
90	320	230	1965.33	1966.80	####	0.56	34.58	7.20	6.37	6.98	6.42	####	-0.223	-0.208	-0.219	-0.29	-17.04
90	322	232	1965.81	1967.30	####	0.48	34.80	7.23	6.38	7.00	6.43	####	-0.213	-0.198	-0.208	-0.27	-17.15
90	324	234	1966.27	1967.73	####	0.46	35.03	7.25	6.39	7.02	6.44	####	-0.201	-0.186	-0.197	-0.26	-17.27
90	326	236	1966.71	1968.08	####	0.43	35.30	7.27	6.39	7.04	6.44	####	-0.189	-0.171	-0.184	-0.23	-17.41
90	328	238	1967.06	1968.36	####	0.36	35.63	7.29	6.39	7.05	6.44	####	-0.174	-0.150	-0.167	-0.21	-17.60
90	330	240	1967.40	1968.71	####	0.34	36.07	7.30	6.39	7.06	6.44	####	-0.147	-0.116	-0.139	-0.27	-17.89
90	332	242	1967.89	1969.16	####	0.49	36.61	7.32	6.39	7.08	6.44	####	-0.127	-0.098	-0.119	-0.31	-18.15
90	334	244	1968.43	1969.62	####	0.54	37.16	7.34	6.40	7.10	6.45	####	-0.112	-0.086	-0.105	-0.31	-18.39
90	336	246	1968.96	1970.12	####	0.53	37.75	7.36	6.41	7.12	6.46	####	-0.096	-0.074	-0.090	-0.31	-18.66
90	338	248	1969.56	1970.74	####	0.60	38.35	7.38	6.42	7.14	6.47	####	0.067	0.074	0.069	-0.40	-18.87
90	340	250	1970.31	1971.49	####	0.75	38.74	7.41	6.42	7.16	6.47	####	0.047	0.059	0.050	-0.43	-19.09
90	342	252	1971.12	1971.12	####	0.81	39.16	7.43	6.43	7.18	6.48	####	0.000	0.000	0.000	-0.51	-19.46
90	344	254	1972.12	1972.12	####	1.00	39.84	7.45	6.44	7.20	6.49	####	0.000	0.000	0.000	-0.49	-19.68
90	346	256	1973.10	1973.10	####	0.97	40.35	7.46	6.46	7.22	6.51	####	0.000	0.000	0.000	-0.47	-19.92
90	348	258	1974.06	1974.06	####	0.96	40.87	7.48	6.47	7.23	6.52	####	0.000	0.000	0.000	-1.20	-20.16
90	350	260	1971.56	1971.56	####	-2.50	40.89	7.55	6.47	7.29	6.52	####	0.000	0.000	0.000	1.29	-20.17
92	210	118	1590.71	1592.55	####	####	-0.17	5.68	5.60	5.65	5.66	####	0.132	0.129	0.131	-10.06	0.44
92	212	120	1610.28	1611.44	####	19.57	0.24	5.70	5.60	5.66	5.66	####	-0.098	-0.089	-0.094	-10.33	-0.16
92	214	122	1631.37	1631.37	####	21.09	2.15	5.72	5.61	5.67	5.66	####	0.000	0.000	0.000	-10.16	-0.41
92	216	124	1651.31	1651.31	1648.36	19.94	2.85	5.74	5.61	5.69	5.67	####	0.000	0.000	0.000	-9.76	-0.76
92	218	126	1670.02	1670.02	1665.68	18.71	3.42	5.76	5.62	5.70	5.68	####	0.000	0.000	0.000	-8.27	-1.08
92	220	128	1683.47	1683.47	####	13.44	4.63	5.80	5.64	5.73	5.70	####	0.000	0.000	0.000	-6.73	-1.63
92	222	130	1696.68	1696.68	1695.58	13.22	5.82	5.83	5.67	5.76	5.72	####	0.000	0.000	0.000	-6.63	-2.16
92	224	132	1709.70	1709.70	1710.26	13.02	6.69	5.86	5.69	5.79	5.74	####	0.000	0.000	0.000	-6.52	-2.69
92	226	134	1722.51	1722.51	1724.81	12.80	7.64	5.89	5.71	5.82	5.76	####	0.000	0.000	0.000	-6.41	-3.21
92	228	136	1735.92	1737.73	1739.06	13.41	9.03	5.95	5.75	5.87	5.81	####	0.232	0.251	0.240	-7.06	-4.12
92	230	138	1749.52	1751.39	1752.81	13.60	10.12	5.98	5.77	5.90	5.83	####	0.241	0.254	0.246	-6.73	-4.66
92	232	140	1762.69	1764.54	1765.96	13.17	11.17	6.01	5.79	5.92	5.84	####	0.255	0.264	0.258	-6.48	-5.18
92	234	142	1775.34	1777.15	1778.57	12.65	12.28	6.04	5.81	5.95	5.86	5.83	0.274	0.280	0.276	-6.16	-5.71
92	236	144	1787.18	1788.94	1790.41	11.84	13.05	6.08	5.83	5.98	5.88	5.84	0.289	0.290	0.290	-5.71	-6.10
92	238	146	1798.18	1800.10	1801.69	11.00	13.77	6.10	5.84	6.00	5.90	5.86	0.288	0.287	0.288	-5.50	-6.52
92	240	148	1809.00	1810.89	1812.42	10.82	14.50	6.13	5.86	6.03	5.92	####	0.292	0.292	0.292	-5.36	-6.91
92	242	150	1819.42	1821.07	####	10.42	15.11	6.15	5.88	6.05	5.93	####	0.296	0.296	0.296	-4.94	-7.22
92	244	152	1828.69	1830.66	####	9.27	15.65	6.18	5.89	6.07	5.94	####	0.291	0.290	0.291	-4.61	-7.49
92	246	154	1837.71	1839.78	####	9.02	16.14	6.20	5.90	6.09	5.95	####	0.284	0.281	0.283	-4.53	-7.75
92	248	156	1846.65	1848.68	####	8.94	16.62	6.22	5.91	6.11	5.96	####	0.274	0.268	0.272	-4.49	-8.00
92	250	158	1855.53	1857.40	####	8.87	17.09	6.25	5.92	6.13	5.97	####	0.264	0.256	0.261	-4.43	-8.24
92	252	160	1864.21	1865.89	####	8.68	17.56	6.27	5.92	6.15	5.98	####	0.253	0.242	0.249	-4.22	-8.49
92	254	162	1872.29	1874.16	####	8.08	18.09	6.29	5.93	6.16	5.99	####	0.234	0.220	0.229	-3.96	-8.74
92	256	164	1880.10	1881.99	####	7.82	18.48	6.30	5.94	6.17	5.99	####	0.203	0.186	0.197	-4.00	-8.91
92	258	166	1888.07	1889.88	####	7.97	18.83	6.32	5.94	6.19	6.00	####	0.177	0.160	0.171	-4.04	-9.06
92	260	168	1896.03	1897.82	####	7.96	19.18	6.34	5.95	6.21	6.01	####	0.158	0.142	0.152	-4.01	-9.22
92	262	170	1903.94	1905.71	####	7.90	19.53	6.36	5.96	6.22	6.01	####	0.142	0.127	0.136	-3.96	-9.41
92	264	172	1911.76	1913.44	####	7.82	19.95	6.39	5.97	6.24	6.02	####	0.127	0.113	0.122	-3.89	-9.62
92	266	174	1919.36	1920.85	####	7.61	20.40	6.41	5.98	6.26	6.03	####	0.116	0.102	0.111	-3.66	-9.85
92	268	176	1927.62	1927.62	####	8.25	22.13	6.42	5.98	6.27	6.04	####	0.000	0.000	0.000	-4.04	-10.63
92	270	178	1935.55	1935.55	####	7.93	23.49	6.45	5.99	6.29	6.05	####	0.000	0.000	0.000	-3.94	-10.85
92	272	180	1943.27	1943.27	####	7.72	24.07	6.47	6.00	6.32	6.05	####	0.000	0.000	0.000	-3.82	-11.04
92	274	182	1950.76	1950.76	####	7.49	24.44	6.50	6.01	6.34	6.06	####	0.000	0.000	0.000	-3.70	-11.21
92	276	184	1958.05	1958.05	####	7.28	24.73	6.52	6.01	6.36	6.06	####	0.000	0.000	0.000	-2.47	-11.38
92	278	186	1959.95	1959.95	####	1.90	25.34	6.55	6.03	6.38	6.08	####	0.000	0.000	0.000	-1.01	-11.68
92	280	188	1961.84	1961.84	####	1.89	25.93	6.58	6.05	6.41	6.11	####	0.000	0.000	0.000	-1.01	-11.98
92	282	190	1963.73	1963.73	####	1.88	26.52	6.61	6.07	6.44	6.13	####	0.000	0.000	0.000	-1.01	-12.28
92	284	192	1965.61	1965.61	####	1.88	26.94	6.63	6.09	6.46	6.15	####	0.000	0.000	0.000	-1.02	-12.57
92	286	194	1967.49	1967.49	####	1.88	26.87	6.66	6.12	6.49	6.17	####	0.000	0.000	0.000	-1.01	-12.86
92	288	196	1969.37	1969.37	####	1.88	26.82	6.69	6.13	6.52	6.19	####	0.000	0.000	0.000	-1.01	-13.13
92	290	198	1971.60	1973.07	####	2.22	27.15	6.74	6.15	6.56	6.20	####	0.174	0.157	0.169	-1.32	-13.32
92	292	200	1974.43	1975.82	####	2.84	28.05	6.78	6.18	6.60	6.23	####	0.217	0.209	0.215	-1.50	-13.81
92	294	202	1977.30	1978.75	####	2.87	28.85	6.81	6.20	6.63	6.25	####	0.235	0.227	0.233	-1.41	-14.15
92	296	204	1979.99	1981.48	####	2.69	29.47	6.84	6.22	6.65	6.27	####	0.247	0.239	0.245	-1.34	-14.45
92	298	206	1982.53	1983.94	####	2.54	30.04	6.87	6.24	6.68	6.29	####	0.258	0.249	0.255	-1.23	-14.72
92	300	208	1984.79	1986.26	####	2.26	30.48	6.90	6.26	6.71	6.31	####	0.268	0.256	0.264	-1.11	-14.94
92	302	210	1986.89	1988.41	####	2.10	30.89	6.93	6.27	6.73	6.33	####	0.277	0.264	0.273	-1.04	-15.15
92	304	212	1988.85	1990.32	####	1.96	31.29	6.95	6.29	6.76	6.34	####	0.285	0.272	0.281	-0.94	-15.35
92	306	214	1990.55	1992.00	####	1.70	31.62	6.98	6.31	6.78	6.36	####	0.285	0.271	0.281	-0.82	-15.52
92	308	216	1992.04	1993.49	####	1.49	31.93	7.00	6.32	6.81	6.37	####	0.283	0.268	0.278	-0.72	-15.69
92	310	218	1993.33	1994.82	####	1.28	32.24	7.03	6.34	6.83	6.39	####	0.282	0.267	0.277	-0.62	-15.86
92	312	220	1994.44	1995.97	####	1.11	32.51	7.05	6.35	6.85	6.40	####	0.279	0.265	0.275	-0.55	-16.00
92	314	222	1995.44	1996.98	####	1.01	32.76	7.08	6.36	6.87	6.41	####	0.275	0.260	0.270	-0.51	-16.13
92	316	224	1996.38	1997.90	####	0.94	33.01	7.10	6.36	6.90	6.41	####	0.267	0.251	0.262	-0.48	-16.26
92	318	226	1997.27	1998.76	####	0.89	33.26	7.12	6.37	6.91	6.42	####	0.255	0.235	0.249	-0.47	-16.40
92	320	228	1998.17	1999.61	####	0.90	33.40	7.14	6.38	6.93	6.43	####	0.242	0.219	0.236	-0.46	-16.56
92	322	230	1999.00	2000.40	####	0.83	33.67	7.16	6.39	6.95	6.44	####	0.232	0.207	0.225	-0.39	-16.70
92	324	232	1999.66	2001.12	####	0.66	33.85	7.19	6.40	6.97	6.45	####	0.219	0.195	0.212	-0.34	-16.79
92	326	234	2000.26	2001.78	####	0.60	33.99	7.21	6.41	6.99	6.45	####	0.205	0.183	0.198	-0.33	-16.87
92	328	236	2000.89	2002.28	####	0.63	34.19	7.25	6.41	7.02	6.46	####	-0.185	-0.162	-0.179	-0.41	-16.89
92	330	238	2001.68	2002.96	####	0.79	34.62	7.26	6.40	7.03	6.45	####	-0.153	-0.113	-0.142	-0.48	-17.11
92	332	240	2002.59	2003.87	####	0.91	35.19	7.27	6.41	7.04	6.46	####	-0.132	-0.090	-0.121	-0.52	-17.27
92	334	242	2003.59	2004.86	####	1.01	35.71	7.29	6.42	7.06	6.47	####	-0.114	-0.071	-0.102	-0.56	-17.42
92	336	244	2004.65	2005.85	####	1.06	36.22	7.32	6.42	7.08	6.47	####	-0.098	-0.060	-0.087	-0.58	-17.59
92	338	246	2005.73	2006.88	####	1.08	36.77	7.34	6.43	7.10	6.48	####	-0.081	-0.049	-0.072	-0.60	-17.75
92	340	248	2006.81	2006.81	####	1.08	37.25	7.36	6.44	7.12	6.49	####	0.000	0.000	0.000	-0.72	-17.95
92	342	250	2008.21	2008.21	####	1.40	37.90	7.38	6.45	7.14	6.50	####	0.000	0.000	0.000	-0.72	-18.09
92	344	252	2009.62	2009.62	####	1.41	38.50	7.40	6.46	7.16	6.51	####	0.000	0.000	0.000	-0.71	-18.29
92	346	254	2011.03	2011.03	####	1.41	38.91	7.43	6.47	7.18	6.52	####	0.000	0.000	0.000	-0.71	-18.44
92	348	256	2012.44	2012.44	####	1.41	39.34	7.45	6.48	7.21	6.53	####	0.000	0.000	0.000	-0.70	-18.63
92	350	258	2013.84	2013.84	####	1.41	39.79	7.47	6.49	7.23	6.54	####	0.000	0.000	0.000	-1.22	-18.80
92	352	260	2011.36	2011.36	####	-2.48	39.80	7.54	6.49	7.28	6.54	####	0.000	0.000	0.000	1.28	-18.81
94	218	124	1651.44	1651.44	####	####	0.13	5.75	5.64	5.70	5.70	####	0.000	0.000	0.000	-10.18	0.31
94	220	126	1670.93	1670.93	####	19.49	0.91	5.77	5.65	5.72	5.70	####	0.000	0.000	0.000	-8.65	-0.07
94	222	128	1685.26	1685.26	####	14.33	1.80	5.80	5.67	5.75	5.73	####	0.000	0.000	0.000	-7.17	-0.53
94	224	130	1699.37	1699.37	####	14.11	2.69	5.83	5.69	5.77	5.75	####	0.000	0.000	0.000	-7.07	-0.99
94	226	132	1713.30	1713.30	####	13.92	3.60	5.86	5.71	5.80	5.77	####	0.036	0.037	0.036	-6.99	-1.52
94	228	134	1727.59	1729.23	1730.61	14.29	5.08	5.91	5.75	5.85	5.81	####	0.195	0.219	0.205	-7.79	-2.54
94	230	136	1743.12	1744.85	1745.93	15.53	7.20	5.95	5.78	5.88	5.84	####	0.231	0.254	0.241	-7.63	-3.04
94	232	138	1757.94	1759.62	1760.64	14.81	8.41	5.98	5.80	5.91	5.85	####	0.244	0.263	0.251	-7.27	-3.62
94	234	140	1772.11	1773.87	1774.80	14.18	9.43	6.01	5.82	5.93	5.87	####	0.258	0.273	0.264	-6.99	-4.14
94	236	142	1785.80	1787.50	1788.39	13.69	10.47	6.04	5.83	5.96	5.89	####	0.276	0.286	0.280	-6.62	-4.69
94	238	144	1798.42	1800.20	1801.27	12.62	11.24	6.08	5.85	5.99	5.91	5.85	0.288	0.293	0.290	-6.17	-5.15
94	240	146	1810.42	1812.28	1813.45	12.00	12.24	6.10	5.87	6.01	5.92	5.87	0.290	0.294	0.291	-5.94	-5.65
94	242	148	1822.05	1823.88	1825.00	11.63	13.05	6.13	5.88	6.04	5.94	5.88	0.295	0.298	0.296	-5.71	-6.10
94	244	150	1833.06	1834.72	1836.05	11.01	13.64	6.15	5.90	6.06	5.95	5.89	0.297	0.299	0.298	-5.23	-6.41
94	246	152	1842.91	1844.85	1846.61	9.85	14.21	6.18	5.91	6.08	5.96	####	0.293	0.295	0.294	-4.88	-6.72
94	248	154	1852.46	1854.51	####	9.56	14.75	6.20	5.92	6.10	5.98	####	0.288	0.289	0.288	-4.80	-7.01
94	250	156	1861.91	1863.92	####	9.44	15.25	6.23	5.93	6.12	5.99	####	0.279	0.279	0.279	-4.75	-7.29
94	252	158	1871.27	1873.15	####	9.36	15.74	6.25	5.94	6.14	6.00	####	0.270	0.268	0.269	-4.68	-7.56
94	254	160	1880.43	1882.17	####	9.16	16.22	6.27	5.95	6.15	6.00	####	0.257	0.253	0.256	-4.47	-7.82
94	256	162	1889.04	1890.93	####	8.61	16.75	6.29	5.96	6.17	6.01	####	0.242	0.234	0.239	-4.18	-8.09
94	258	164	1897.20	1899.14	####	8.16	17.10	6.31	5.96	6.18	6.02	####	0.215	0.205	0.211	-4.14	-8.26
94	260	166	1905.45	1907.30	####	8.25	17.38	6.32	5.97	6.20	6.02	####	0.188	0.178	0.184	-4.18	-8.41
94	262	168	1913.72	1915.56	####	8.27	17.69	6.34	5.98	6.21	6.03	####	0.167	0.158	0.164	-4.17	-8.56
94	264	170	1921.98	1923.80	####	8.26	18.04	6.36	5.99	6.23	6.04	####	0.148	0.138	0.144	-4.16	-8.74
94	266	172	1930.22	1931.91	####	8.24	18.46	6.38	5.99	6.25	6.05	####	0.130	0.120	0.126	-4.11	-8.95
94	268	174	1938.27	1939.77	####	8.05	18.90	6.41	6.00	6.27	6.05	####	0.118	0.106	0.114	-3.88	-9.16
94	270	176	1946.67	1946.67	####	8.40	19.05	6.42	6.01	6.28	6.06	####	0.040	0.031	0.037	-4.22	-9.23
94	272	178	1954.28	1954.28	####	7.61	18.73	6.44	6.02	6.30	6.07	####	0.000	0.000	0.000	-4.36	-9.44
94	274	180	1963.11	1963.11	####	8.83	19.83	6.47	6.02	6.32	6.07	####	-0.020	-0.015	-0.018	-4.01	-9.61
94	276	182	1970.98	1970.98	####	7.88	20.22	6.49	6.03	6.34	6.08	####	0.000	0.000	0.000	-3.90	-9.79
94	278	184	1978.65	1978.65	####	7.66	20.60	6.52	6.03	6.36	6.08	####	0.000	0.000	0.000	-2.72	-9.98
94	280	186	1981.13	1981.13	####	2.49	21.18	6.55	6.05	6.38	6.11	####	0.000	0.000	0.000	-1.29	-10.28
94	282	188	1983.59	1983.59	####	2.46	21.75	6.57	6.08	6.41	6.13	####	0.000	0.000	0.000	-1.29	-10.57
94	284	190	1986.04	1986.04	####	2.45	22.31	6.60	6.10	6.44	6.15	####	0.000	0.000	0.000	-1.29	-10.86
94	286	192	1988.56	1989.76	####	2.52	22.95	6.64	6.11	6.47	6.17	####	0.098	0.085	0.094	-1.57	-11.61
94	288	194	1991.56	1992.87	####	3.00	24.06	6.67	6.13	6.50	6.18	####	0.121	0.106	0.116	-1.53	-12.02
94	290	196	1994.50	1995.92	####	2.94	25.12	6.70	6.15	6.53	6.20	####	0.148	0.134	0.143	-1.54	-12.38
94	292	198	1997.71	1999.15	####	3.22	26.12	6.74	6.18	6.57	6.23	####	0.193	0.190	0.192	-1.78	-12.80
94	294	200	2001.42	2002.76	####	3.70	26.98	6.78	6.21	6.60	6.26	####	0.226	0.228	0.226	-1.85	-13.14
94	296	202	2004.92	2006.39	####	3.50	27.62	6.80	6.23	6.63	6.28	####	0.242	0.245	0.243	-1.71	-13.44
94	298	204	2008.20	2009.67	####	3.28	28.21	6.83	6.25	6.65	6.30	####	0.253	0.255	0.254	-1.62	-13.72
94	300	206	2011.28	2012.66	####	3.07	28.75	6.86	6.27	6.68	6.32	####	0.262	0.262	0.262	-1.47	-13.99
94	302	208	2013.99	2015.48	####	2.71	29.20	6.89	6.28	6.70	6.33	####	0.271	0.269	0.270	-1.33	-14.23
94	304	210	2016.52	2018.04	####	2.53	29.63	6.92	6.30	6.73	6.35	####	0.280	0.276	0.279	-1.26	-14.46
94	306	212	2018.89	2020.34	####	2.37	30.04	6.95	6.31	6.76	6.37	####	0.287	0.282	0.286	-1.13	-14.67
94	308	214	2020.93	2022.40	####	2.04	30.37	6.97	6.33	6.78	6.38	####	0.286	0.279	0.284	-0.99	-14.86
94	310	216	2022.77	2024.24	####	1.85	30.73	6.99	6.34	6.80	6.39	####	0.284	0.276	0.281	-0.91	-15.06
94	312	218	2024.42	2025.90	####	1.65	31.10	7.02	6.36	6.82	6.41	####	0.283	0.275	0.281	-0.78	-15.27
94	314	220	2025.81	2027.33	####	1.39	31.37	7.04	6.37	6.85	6.42	####	0.280	0.272	0.278	-0.68	-15.42
94	316	222	2027.07	2028.61	####	1.26	31.63	7.07	6.38	6.87	6.43	####	0.275	0.266	0.272	-0.64	-15.56
94	318	224	2028.27	2029.83	####	1.20	31.89	7.09	6.39	6.89	6.44	####	0.268	0.257	0.265	-0.62	-15.70
94	320	226	2029.45	2031.00	####	1.19	32.19	7.11	6.39	6.91	6.44	####	0.257	0.244	0.253	-0.62	-15.85
94	322	228	2030.66	2032.13	####	1.21	32.50	7.13	6.41	6.93	6.46	####	0.247	0.231	0.242	-0.61	-16.00
94	324	230	2031.79	2033.16	####	1.13	32.80	7.15	6.42	6.95	6.47	####	0.238	0.221	0.233	-0.51	-16.15
94	326	232	2032.64	2034.08	####	0.85	32.98	7.17	6.42	6.97	6.47	####	0.226	0.210	0.221	-0.42	-16.24
94	328	234	2033.39	2034.93	####	0.75	33.13	7.20	6.43	6.99	6.48	####	0.212	0.199	0.208	-0.40	-16.32
94	330	236	2034.14	2035.72	####	0.75	33.25	7.22	6.44	7.00	6.49	####	0.198	0.187	0.195	-0.40	-16.39
94	332	238	2035.21	2036.52	####	1.07	33.53	7.24	6.43	7.02	6.48	####	-0.161	-0.128	-0.152	-0.60	-16.47
94	334	240	2036.32	2037.60	####	1.11	33.73	7.26	6.44	7.04	6.49	####	-0.149	-0.115	-0.139	-0.59	-16.57
94	336	242	2037.43	2038.71	####	1.10	33.83	7.28	6.45	7.06	6.50	####	-0.134	-0.102	-0.125	-0.60	-16.64
94	338	244	2038.57	2039.83	####	1.15	33.92	7.30	6.45	7.07	6.50	####	-0.119	-0.089	-0.111	-0.63	-16.70
94	340	246	2039.78	2040.96	####	1.21	34.05	7.32	6.46	7.09	6.51	####	-0.104	-0.077	-0.097	-0.65	-16.77
94	342	248	2041.04	2042.14	####	1.26	34.23	7.34	6.47	7.11	6.52	####	-0.088	-0.064	-0.081	-0.68	-16.85
94	344	250	2042.38	2043.42	####	1.33	34.17	7.36	6.48	7.13	6.53	####	-0.065	-0.047	-0.060	-0.74	-16.90
94	346	252	2043.89	2043.89	####	1.52	34.28	7.38	6.49	7.15	6.53	####	0.000	0.000	0.000	-0.87	-16.91
94	348	254	2045.62	2045.62	####	1.72	34.59	7.41	6.49	7.17	6.54	####	0.000	0.000	0.000	-0.87	-17.05
94	350	256	2047.35	2047.35	####	1.73	34.91	7.43	6.50	7.19	6.55	####	0.000	0.000	0.000	-0.86	-17.20
94	352	258	2049.08	2049.08	####	1.73	35.24	7.45	6.51	7.21	6.56	####	0.000	0.000	0.000	-1.26	-17.35
94	354	260	2046.61	2046.61	####	-2.48	35.24	7.52	6.51	7.27	6.56	####	0.000	0.000	0.000	1.27	-17.36
96	224	128	1685.41	1685.41	####	####	0.15	5.81	5.70	5.76	5.75	####	0.000	0.000	0.000	-7.63	0.19
96	226	130	1700.54	1700.54	####	15.13	1.17	5.84	5.72	5.79	5.78	####	-0.044	-0.051	-0.047	-7.59	-0.36
96	228	132	1715.80	1717.26	####	15.26	2.50	5.87	5.74	5.82	5.80	####	0.088	0.098	0.092	-7.54	-1.06
96	230	134	1731.67	1733.40	####	15.86	4.08	5.92	5.78	5.86	5.83	####	0.188	0.212	0.198	-8.17	-1.66
96	232	136	1747.97	1749.87	####	16.31	4.85	5.96	5.81	5.90	5.86	####	0.229	0.252	0.239	-8.10	-2.04
96	234	138	1763.89	1765.69	1766.86	15.91	5.95	5.99	5.83	5.92	5.88	####	0.246	0.269	0.255	-7.80	-2.51
96	236	140	1779.18	1781.09	1781.87	15.29	7.07	6.02	5.85	5.95	5.90	####	0.265	0.286	0.274	-7.56	-2.98
96	238	142	1794.11	1795.75	1796.42	14.93	8.30	6.05	5.86	5.98	5.92	####	0.283	0.302	0.290	-7.17	-3.44
96	240	144	1807.71	1809.50	1810.29	13.60	9.29	6.08	5.88	6.00	5.93	####	0.294	0.308	0.299	-6.68	-3.93
96	242	146	1820.76	1822.61	1823.35	13.05	10.34	6.11	5.90	6.02	5.95	5.83	0.299	0.310	0.304	-6.44	-4.44
96	244	148	1833.39	1835.08	1835.84	12.63	11.34	6.13	5.91	6.05	5.97	5.84	0.302	0.310	0.305	-6.10	-4.96
96	246	150	1844.93	1846.62	1847.82	11.54	11.88	6.16	5.92	6.07	5.98	5.86	0.299	0.307	0.302	-5.55	-5.36
96	248	152	1855.45	1857.38	1859.19	10.51	12.54	6.18	5.93	6.09	5.99	5.87	0.296	0.303	0.299	-5.21	-5.77
96	250	154	1865.63	1867.66	1869.73	10.18	13.16	6.20	5.95	6.11	6.00	####	0.291	0.296	0.293	-5.11	-6.15
96	252	156	1875.68	1877.69	####	10.05	13.78	6.23	5.96	6.13	6.01	####	0.283	0.287	0.284	-5.05	-6.51
96	254	158	1885.64	1887.53	####	9.96	14.37	6.25	5.97	6.14	6.02	####	0.274	0.276	0.275	-4.96	-6.85
96	256	160	1895.32	1897.14	####	9.68	14.89	6.27	5.97	6.16	6.03	####	0.261	0.262	0.262	-4.75	-7.15
96	258	162	1904.53	1906.42	####	9.21	15.49	6.29	5.98	6.18	6.04	####	0.248	0.246	0.247	-4.42	-7.46
96	260	164	1913.02	1915.01	####	8.50	15.82	6.31	5.99	6.19	6.04	####	0.224	0.222	0.223	-4.28	-7.64
96	262	166	1921.56	1923.47	####	8.53	16.11	6.32	6.00	6.21	6.05	####	0.197	0.195	0.197	-4.33	-7.78
96	264	168	1930.13	1932.03	####	8.57	16.41	6.34	6.00	6.22	6.06	####	0.175	0.174	0.175	-4.33	-7.94
96	266	170	1938.73	1940.60	####	8.60	16.75	6.36	6.01	6.24	6.06	####	0.153	0.150	0.152	-4.34	-8.11
96	268	172	1947.71	1949.22	####	8.98	17.50	6.38	6.02	6.25	6.07	####	-0.136	-0.124	-0.132	-4.46	-8.45
96	270	174	1956.48	1957.94	####	8.76	18.21	6.40	6.03	6.27	6.08	####	-0.118	-0.107	-0.114	-4.39	-8.62
96	272	176	1965.16	1966.47	####	8.69	18.49	6.42	6.03	6.29	6.09	####	-0.102	-0.091	-0.098	-4.35	-8.79
96	274	178	1973.74	1974.64	####	8.57	19.46	6.44	6.04	6.31	6.09	####	-0.096	-0.084	-0.092	-4.07	-9.00
96	276	180	1981.70	1982.69	####	7.97	18.60	6.46	6.04	6.32	6.10	####	-0.055	-0.048	-0.053	-4.08	-9.03
96	278	182	1989.79	1989.79	####	8.09	18.80	6.49	6.05	6.34	6.10	####	0.000	0.000	0.000	-4.09	-9.14
96	280	184	1997.83	1997.83	####	8.04	19.18	6.51	6.05	6.36	6.11	####	0.000	0.000	0.000	-3.00	-9.33
96	282	186	2000.91	2000.91	####	3.08	19.78	6.54	6.07	6.39	6.13	####	0.000	0.000	0.000	-1.59	-9.63
96	284	188	2003.97	2003.97	####	3.06	20.38	6.57	6.10	6.41	6.15	####	0.000	0.000	0.000	-1.58	-9.93
96	286	190	2007.17	2008.15	####	3.20	21.13	6.61	6.12	6.45	6.17	####	0.094	0.096	0.095	-2.14	-10.59
96	288	192	2011.13	2012.41	####	3.96	22.57	6.64	6.14	6.48	6.19	####	0.113	0.111	0.112	-1.96	-10.99
96	290	194	2014.92	2016.29	####	3.79	23.36	6.67	6.16	6.50	6.21	####	0.133	0.129	0.131	-1.91	-11.38
96	292	196	2018.65	2020.08	####	3.73	24.15	6.70	6.18	6.53	6.23	####	0.159	0.157	0.159	-1.94	-11.80
96	294	198	2022.67	2024.08	####	4.02	24.95	6.73	6.21	6.57	6.26	####	0.195	0.199	0.197	-2.11	-12.14
96	296	200	2026.91	2028.27	####	4.24	25.49	6.77	6.23	6.60	6.28	####	0.222	0.228	0.224	-2.11	-12.38
96	298	202	2030.96	2032.44	####	4.05	26.04	6.80	6.25	6.63	6.30	####	0.240	0.246	0.242	-1.99	-12.63
96	300	204	2034.80	2036.27	####	3.84	26.60	6.82	6.27	6.65	6.32	####	0.251	0.257	0.253	-1.90	-12.91
96	302	206	2038.43	2039.83	####	3.63	27.15	6.85	6.29	6.68	6.34	####	0.260	0.266	0.262	-1.74	-13.19
96	304	208	2041.66	2043.18	####	3.23	27.67	6.88	6.31	6.70	6.36	####	0.271	0.275	0.272	-1.57	-13.45
96	306	210	2044.67	2046.19	####	3.01	28.15	6.91	6.32	6.73	6.37	####	0.280	0.282	0.281	-1.48	-13.69
96	308	212	2047.46	2048.93	####	2.79	28.57	6.94	6.34	6.76	6.39	####	0.287	0.286	0.287	-1.34	-13.90
96	310	214	2049.92	2051.43	####	2.46	28.99	6.96	6.35	6.78	6.40	####	0.286	0.283	0.285	-1.21	-14.15
96	312	216	2052.22	2053.72	####	2.30	29.45	6.98	6.36	6.80	6.41	####	0.283	0.280	0.282	-1.14	-14.40
96	314	218	2054.33	2055.75	####	2.11	29.91	7.00	6.38	6.82	6.43	####	0.284	0.280	0.283	-0.97	-14.65
96	316	220	2056.02	2057.52	####	1.69	30.21	7.03	6.39	6.84	6.44	####	0.280	0.276	0.279	-0.83	-14.82
96	318	222	2057.55	2059.12	####	1.53	30.48	7.06	6.40	6.86	6.45	####	0.275	0.270	0.274	-0.79	-14.98
96	320	224	2059.05	2060.66	####	1.50	30.78	7.08	6.41	6.88	6.46	####	0.268	0.263	0.267	-0.78	-15.14
96	322	226	2060.54	2062.14	####	1.50	31.09	7.10	6.42	6.90	6.47	####	0.260	0.253	0.257	-0.78	-15.30
96	324	228	2062.06	2063.57	####	1.52	31.40	7.12	6.43	6.92	6.48	####	0.251	0.242	0.248	-0.77	-15.46
96	326	230	2063.50	2064.84	####	1.44	31.71	7.14	6.44	6.94	6.49	####	0.243	0.234	0.240	-0.63	-15.61
96	328	232	2064.52	2065.98	####	1.02	31.88	7.16	6.45	6.96	6.50	####	0.231	0.223	0.228	-0.49	-15.71
96	330	234	2065.42	2067.00	####	0.91	32.03	7.19	6.45	6.98	6.50	####	0.218	0.212	0.216	-0.48	-15.79
96	332	236	2066.33	2067.97	####	0.91	32.20	7.21	6.46	7.00	6.51	####	0.204	0.200	0.203	-0.48	-15.87
96	334	238	2067.51	2068.87	####	1.17	32.30	7.23	6.45	7.01	6.50	####	-0.169	-0.144	-0.162	-0.72	-15.87
96	336	240	2068.86	2070.16	####	1.35	32.54	7.25	6.46	7.03	6.51	####	-0.159	-0.134	-0.152	-0.69	-15.99
96	338	242	2070.15	2071.43	####	1.29	32.72	7.26	6.47	7.05	6.52	####	-0.147	-0.122	-0.140	-0.68	-16.11
96	340	244	2071.44	2072.73	####	1.29	32.87	7.28	6.48	7.07	6.53	####	-0.132	-0.109	-0.126	-0.69	-16.20
96	342	246	2072.80	2074.03	####	1.35	33.01	7.31	6.49	7.09	6.54	####	-0.117	-0.096	-0.111	-0.73	-16.28
96	344	248	2074.23	2075.35	####	1.43	33.19	7.33	6.50	7.10	6.55	####	-0.102	-0.082	-0.096	-0.76	-16.37
96	346	250	2075.73	2076.74	####	1.50	33.35	7.35	6.51	7.12	6.56	####	-0.084	-0.067	-0.080	-0.79	-16.46
96	348	252	2077.32	2078.26	####	1.60	33.43	7.37	6.51	7.14	6.56	####	-0.059	-0.046	-0.055	-0.87	-16.53
96	350	254	2079.17	2079.17	####	1.84	33.55	7.39	6.52	7.16	6.57	####	0.000	0.000	0.000	-1.01	-16.56
96	352	256	2081.17	2081.17	####	2.00	33.82	7.42	6.52	7.18	6.57	####	0.000	0.000	0.000	-1.00	-16.69
96	354	258	2083.17	2083.17	####	2.00	34.09	7.44	6.53	7.21	6.58	####	0.000	0.000	0.000	-1.31	-16.81
96	356	260	2080.72	2080.72	####	-2.46	34.11	7.50	6.53	7.25	6.58	####	0.000	0.000	0.000	1.22	-16.85
98	228	130	1700.73	1701.82	####	####	0.19	5.85	5.75	5.81	5.81	####	0.084	0.101	0.091	-8.48	0.14
98	230	132	1717.34	1719.01	####	16.61	1.53	5.89	5.78	5.84	5.83	####	0.129	0.148	0.137	-8.39	-0.47
98	232	134	1734.15	1735.96	####	16.81	2.48	5.92	5.80	5.87	5.86	####	0.176	0.198	0.185	-8.49	-0.91
98	234	136	1751.20	1753.10	####	17.05	3.23	5.96	5.83	5.91	5.89	####	0.227	0.249	0.236	-8.52	-1.26
98	236	138	1767.97	1769.74	####	16.78	4.09	5.99	5.85	5.93	5.90	####	0.241	0.263	0.250	-8.22	-1.65
98	238	140	1784.04	1785.97	####	16.07	4.86	6.02	5.87	5.96	5.92	####	0.259	0.278	0.267	-7.94	-2.03
98	240	142	1799.67	1801.40	1802.46	15.63	5.57	6.05	5.88	5.98	5.94	####	0.276	0.293	0.283	-7.55	-2.40
98	242	144	1814.14	1816.07	1817.20	14.47	6.43	6.08	5.90	6.01	5.95	####	0.287	0.301	0.292	-7.15	-2.84
98	244	146	1828.20	1830.20	1831.25	14.05	7.43	6.11	5.92	6.03	5.97	####	0.293	0.304	0.297	-6.97	-3.35
98	246	148	1841.91	1843.71	1844.78	13.72	8.52	6.13	5.93	6.05	5.99	####	0.298	0.308	0.302	-6.62	-3.87
98	248	150	1854.50	1856.25	1857.78	12.59	9.57	6.16	5.94	6.07	6.00	####	0.298	0.308	0.302	-6.05	-4.37
98	250	152	1865.99	1868.02	1869.99	11.48	10.54	6.18	5.96	6.09	6.01	####	0.296	0.305	0.300	-5.65	-4.87
98	252	154	1877.04	1879.13	1881.27	11.05	11.41	6.21	5.97	6.11	6.02	####	0.291	0.299	0.294	-5.52	-5.32
98	254	156	1887.89	1889.92	1892.10	10.86	12.21	6.23	5.98	6.13	6.03	####	0.283	0.289	0.285	-5.44	-5.75
98	256	158	1898.58	1900.49	####	10.69	12.95	6.25	5.99	6.15	6.04	####	0.276	0.281	0.278	-5.29	-6.14
98	258	160	1908.89	1910.79	####	10.30	13.57	6.27	6.00	6.17	6.05	####	0.264	0.269	0.266	-5.07	-6.47
98	260	162	1918.77	1920.66	####	9.88	14.25	6.29	6.01	6.19	6.06	####	0.253	0.256	0.255	-4.68	-6.83
98	262	164	1927.60	1929.64	####	8.83	14.58	6.31	6.01	6.20	6.07	####	0.232	0.237	0.234	-4.44	-7.00
98	264	166	1936.43	1938.40	####	8.83	14.87	6.33	6.02	6.21	6.07	####	0.206	0.211	0.208	-4.48	-7.16
98	266	168	1945.31	1947.28	####	8.88	15.18	6.34	6.03	6.23	6.08	####	0.184	0.188	0.185	-4.49	-7.32
98	268	170	1954.34	1956.01	####	9.03	15.61	6.36	6.03	6.24	6.09	####	-0.161	-0.152	-0.158	-4.86	-7.46
98	270	172	1963.85	1965.38	####	9.51	16.14	6.38	6.04	6.26	6.10	####	-0.149	-0.141	-0.146	-4.66	-7.72
98	272	174	1972.95	1974.47	####	9.11	16.48	6.40	6.05	6.28	6.10	####	-0.129	-0.122	-0.127	-4.56	-7.92
98	274	176	1981.99	1983.38	####	9.04	16.83	6.42	6.06	6.29	6.11	####	-0.112	-0.106	-0.110	-4.53	-8.11
98	276	178	1990.97	1991.98	####	8.97	17.23	6.44	6.06	6.31	6.11	####	-0.102	-0.095	-0.099	-4.18	-8.33
98	278	180	1999.05	2000.12	####	8.08	17.35	6.46	6.07	6.32	6.12	####	-0.064	-0.061	-0.063	-4.18	-8.42
98	280	182	2007.45	2007.45	####	8.40	17.66	6.48	6.07	6.34	6.12	####	-0.043	-0.040	-0.042	-4.01	-8.58
98	282	184	2015.73	2015.73	####	8.28	17.90	6.51	6.07	6.36	6.13	####	0.000	0.000	0.000	-3.23	-8.71
98	284	186	2019.43	2019.43	####	3.70	18.52	6.54	6.10	6.39	6.15	####	0.000	0.000	0.000	-1.89	-9.02
98	286	188	2023.09	2023.09	####	3.66	19.12	6.56	6.12	6.41	6.17	####	0.000	0.000	0.000	-1.88	-9.33
98	288	190	2027.64	2028.60	####	4.55	20.48	6.61	6.14	6.45	6.20	####	0.105	0.115	0.108	-2.61	-9.88
98	290	192	2032.36	2033.71	####	4.71	21.23	6.64	6.17	6.48	6.22	####	0.121	0.130	0.124	-2.35	-10.26
98	292	194	2036.95	2038.38	####	4.60	22.04	6.67	6.19	6.51	6.24	####	0.141	0.148	0.144	-2.32	-10.66
98	294	196	2041.55	2042.95	####	4.59	22.90	6.70	6.21	6.54	6.26	####	0.166	0.171	0.167	-2.34	-11.06
98	296	198	2046.21	2047.61	####	4.66	23.54	6.73	6.23	6.57	6.28	####	0.192	0.197	0.193	-2.37	-11.39
98	298	200	2050.89	2052.30	####	4.68	23.98	6.76	6.25	6.60	6.30	####	0.216	0.221	0.218	-2.34	-11.63
98	300	202	2055.45	2056.94	####	4.56	24.49	6.79	6.27	6.63	6.32	####	0.235	0.241	0.237	-2.26	-11.89
98	302	204	2059.84	2061.30	####	4.40	25.04	6.82	6.29	6.65	6.34	####	0.247	0.254	0.249	-2.17	-12.15
98	304	206	2064.01	2065.41	####	4.17	25.58	6.84	6.31	6.68	6.36	####	0.257	0.264	0.259	-2.01	-12.41
98	306	208	2067.79	2069.26	####	3.77	26.12	6.87	6.33	6.70	6.38	####	0.268	0.274	0.270	-1.82	-12.67
98	308	210	2071.23	2072.73	####	3.45	26.57	6.90	6.34	6.73	6.39	####	0.276	0.280	0.277	-1.69	-12.90
98	310	212	2074.46	2075.96	####	3.22	27.00	6.93	6.36	6.75	6.41	####	0.282	0.284	0.282	-1.58	-13.14
98	312	214	2077.45	2078.99	####	2.99	27.53	6.95	6.37	6.77	6.42	####	0.282	0.283	0.282	-1.49	-13.42
98	314	216	2080.30	2081.82	####	2.85	28.09	6.97	6.38	6.79	6.43	####	0.282	0.282	0.282	-1.41	-13.71
98	316	218	2082.98	2084.33	####	2.67	28.64	6.99	6.40	6.82	6.45	####	0.283	0.283	0.283	-1.19	-14.00
98	318	220	2085.00	2086.50	####	2.02	28.98	7.02	6.41	6.84	6.46	####	0.280	0.279	0.279	-0.99	-14.19
98	320	222	2086.87	2088.48	####	1.87	29.32	7.04	6.42	6.86	6.47	####	0.275	0.275	0.275	-0.96	-14.37
98	322	224	2088.71	2090.37	####	1.84	29.66	7.07	6.43	6.88	6.48	####	0.270	0.269	0.269	-0.95	-14.56
98	324	226	2090.54	2092.19	####	1.83	29.99	7.09	6.44	6.90	6.49	####	0.262	0.261	0.262	-0.94	-14.73
98	326	228	2092.37	2093.92	####	1.83	30.31	7.11	6.45	6.92	6.50	####	0.254	0.252	0.254	-0.93	-14.90
98	328	230	2094.13	2095.47	####	1.76	30.63	7.13	6.46	6.94	6.51	####	0.246	0.244	0.246	-0.76	-15.06
98	330	232	2095.33	2096.85	####	1.20	30.82	7.15	6.47	6.96	6.52	####	0.235	0.234	0.234	-0.58	-15.17
98	332	234	2096.42	2098.05	####	1.08	30.99	7.17	6.48	6.98	6.53	####	0.222	0.223	0.223	-0.56	-15.26
98	334	236	2097.49	2099.18	####	1.08	31.16	7.20	6.48	7.00	6.53	####	0.210	0.212	0.210	-0.56	-15.36
98	336	238	2098.59	2100.01	####	1.10	31.08	7.21	6.48	7.01	6.53	####	-0.174	-0.156	-0.169	-0.86	-15.25
98	338	240	2100.22	2101.56	####	1.63	31.36	7.23	6.49	7.03	6.54	####	-0.165	-0.147	-0.160	-0.83	-15.40
98	340	242	2101.77	2103.06	####	1.55	31.62	7.25	6.50	7.04	6.55	####	-0.155	-0.136	-0.150	-0.79	-15.54
98	342	244	2103.27	2104.56	####	1.50	31.83	7.27	6.51	7.06	6.56	####	-0.142	-0.124	-0.137	-0.78	-15.66
98	344	246	2104.80	2106.07	####	1.53	32.01	7.29	6.52	7.08	6.56	####	-0.126	-0.110	-0.121	-0.82	-15.77
98	346	248	2106.43	2107.59	####	1.62	32.20	7.31	6.52	7.10	6.57	####	-0.110	-0.095	-0.106	-0.86	-15.87
98	348	250	2108.14	2109.13	####	1.71	32.41	7.33	6.53	7.12	6.58	####	-0.095	-0.080	-0.091	-0.88	-15.99
98	350	252	2109.89	2110.78	####	1.75	32.56	7.35	6.54	7.13	6.59	####	-0.074	-0.061	-0.070	-0.92	-16.08
98	352	254	2111.78	2111.78	####	1.90	32.62	7.38	6.54	7.15	6.59	####	-0.044	-0.036	-0.042	-1.02	-16.13
98	354	256	2113.96	2113.96	####	2.18	32.79	7.40	6.54	7.17	6.59	####	0.000	0.000	0.000	-1.11	-16.19
98	356	258	2116.18	2116.18	####	2.22	33.01	7.43	6.55	7.20	6.60	####	0.000	0.000	0.000	-0.02	-16.30
98	358	260	2113.82	2113.82	####	-2.36	33.11	7.47	6.56	7.23	6.60	####	0.000	0.000	0.000	1.15	-16.38
100	232	132	1717.40	1719.13	####	####	0.06	5.89	5.80	5.85	5.86	####	0.133	0.156	0.143	-8.90	0.32
100	234	134	1735.13	1736.96	####	17.73	0.99	5.93	5.83	5.88	5.88	####	0.170	0.191	0.179	-8.89	-0.14
100	236	136	1752.86	1754.71	####	17.73	1.67	5.96	5.85	5.92	5.91	####	0.212	0.233	0.221	-8.87	-0.49
100	238	138	1770.38	1772.11	####	17.51	2.40	6.00	5.87	5.94	5.93	####	0.234	0.254	0.242	-8.60	-0.83
100	240	140	1787.22	1789.13	####	16.84	3.17	6.03	5.89	5.97	5.94	####	0.254	0.272	0.261	-8.33	-1.22
100	242	142	1803.61	1805.36	####	16.39	3.93	6.05	5.91	5.99	5.96	####	0.270	0.287	0.277	-7.96	-1.62
100	244	144	1819.03	1820.97	####	15.42	4.88	6.08	5.92	6.02	5.98	####	0.279	0.293	0.285	-7.64	-2.11
100	246	146	1834.10	1836.10	1837.12	15.07	5.90	6.11	5.94	6.04	5.99	####	0.287	0.299	0.292	-7.48	-2.62
100	248	148	1848.87	1850.64	1851.55	14.77	6.95	6.14	5.95	6.06	6.01	####	0.295	0.306	0.299	-7.12	-3.13
100	250	150	1862.43	1864.23	1865.52	13.56	7.93	6.16	5.96	6.08	6.02	####	0.296	0.307	0.300	-6.56	-3.62
100	252	152	1874.97	1877.06	1878.92	12.54	8.99	6.18	5.98	6.10	6.03	####	0.295	0.306	0.299	-6.13	-4.15
100	254	154	1886.93	1889.05	1890.98	11.96	9.89	6.21	5.99	6.12	6.04	####	0.289	0.298	0.293	-5.95	-4.61
100	256	156	1898.65	1900.70	1902.54	11.73	10.76	6.23	6.00	6.14	6.05	####	0.282	0.290	0.285	-5.85	-5.04
100	258	158	1910.15	1912.08	####	11.49	11.56	6.25	6.01	6.16	6.07	####	0.277	0.284	0.280	-5.66	-5.44
100	260	160	1921.12	1923.11	####	10.97	12.23	6.27	6.02	6.18	6.07	####	0.267	0.275	0.270	-5.41	-5.79
100	262	162	1931.73	1933.64	####	10.61	12.95	6.29	6.03	6.20	6.08	####	0.257	0.265	0.260	-4.97	-6.16
100	264	164	1940.91	1943.00	####	9.19	13.31	6.31	6.04	6.21	6.09	####	0.240	0.249	0.244	-4.61	-6.35
100	266	166	1950.05	1952.10	####	9.14	13.62	6.33	6.05	6.22	6.10	####	0.215	0.226	0.219	-4.64	-6.51
100	268	168	1959.25	1961.28	####	9.19	13.94	6.35	6.05	6.24	6.10	####	0.191	0.201	0.195	-4.66	-6.69
100	270	170	1968.53	1970.50	####	9.29	14.20	6.36	6.06	6.25	6.11	####	0.164	0.171	0.167	-4.72	-6.88
100	272	172	1978.49	1980.04	####	9.95	14.64	6.38	6.06	6.27	6.12	####	-0.156	-0.151	-0.155	-4.89	-6.98
100	274	174	1988.00	1989.56	####	9.51	15.05	6.40	6.07	6.28	6.12	####	-0.135	-0.132	-0.134	-4.76	-7.21
100	276	176	1997.45	1998.91	####	9.45	15.46	6.42	6.08	6.30	6.13	####	-0.117	-0.115	-0.117	-4.74	-7.43
100	278	178	2006.86	2007.98	####	9.41	15.89	6.44	6.08	6.31	6.14	####	-0.106	-0.103	-0.105	-4.33	-7.66
100	280	180	2015.15	2016.31	####	8.29	16.10	6.46	6.09	6.33	6.14	####	-0.069	-0.069	-0.069	-4.31	-7.80
100	282	182	2023.87	2023.87	####	8.72	16.42	6.48	6.09	6.35	6.14	####	-0.045	-0.045	-0.045	-4.12	-7.98
100	284	184	2032.42	2032.42	####	8.55	16.69	6.50	6.09	6.36	6.14	####	0.000	0.000	0.000	-3.47	-8.12
100	286	186	2036.75	2036.75	####	4.33	17.31	6.53	6.12	6.39	6.17	####	0.000	0.000	0.000	-2.20	-8.43
100	288	188	2041.11	2041.11	####	4.36	18.02	6.56	6.14	6.42	6.19	####	-0.038	-0.051	-0.043	-2.29	-8.78
100	290	190	2046.57	2047.56	####	5.46	18.93	6.60	6.17	6.46	6.22	####	0.107	0.124	0.113	-2.96	-9.12
100	292	192	2052.05	2053.43	####	5.47	19.69	6.63	6.19	6.48	6.24	####	0.125	0.141	0.130	-2.73	-9.49
100	294	194	2057.41	2058.88	####	5.36	20.45	6.66	6.21	6.51	6.26	####	0.146	0.160	0.151	-2.70	-9.84
100	296	196	2062.77	2064.21	####	5.37	21.23	6.69	6.23	6.54	6.28	####	0.169	0.181	0.173	-2.71	-10.20
100	298	198	2068.14	2069.54	####	5.37	21.93	6.72	6.25	6.57	6.30	####	0.192	0.201	0.195	-2.68	-10.54
100	300	200	2073.37	2074.81	####	5.23	22.48	6.75	6.27	6.60	6.32	####	0.212	0.218	0.214	-2.60	-10.85
100	302	202	2078.44	2079.93	####	5.07	22.99	6.78	6.29	6.62	6.34	####	0.229	0.233	0.230	-2.52	-11.12
100	304	204	2083.35	2084.78	####	4.90	23.50	6.81	6.31	6.65	6.36	####	0.241	0.246	0.243	-2.42	-11.38
100	306	206	2088.01	2089.41	####	4.66	24.00	6.84	6.33	6.67	6.38	####	0.252	0.258	0.254	-2.27	-11.64
100	308	208	2092.31	2093.77	####	4.31	24.53	6.86	6.35	6.70	6.40	####	0.264	0.271	0.266	-2.07	-11.90
100	310	210	2096.22	2097.74	####	3.91	24.99	6.89	6.36	6.72	6.41	####	0.272	0.278	0.274	-1.93	-12.14
100	312	212	2099.94	2101.50	####	3.72	25.48	6.92	6.37	6.75	6.42	####	0.278	0.282	0.279	-1.85	-12.40
100	314	214	2103.53	2105.12	####	3.58	26.08	6.94	6.39	6.77	6.44	####	0.280	0.283	0.281	-1.79	-12.70
100	316	216	2107.00	2108.54	####	3.47	26.69	6.96	6.40	6.79	6.45	####	0.281	0.284	0.282	-1.72	-13.01
100	318	218	2110.30	2111.59	####	3.30	27.32	6.99	6.42	6.81	6.47	####	0.283	0.286	0.284	-1.44	-13.33
100	320	220	2112.70	2114.24	####	2.40	27.70	7.01	6.43	6.83	6.48	####	0.279	0.283	0.280	-1.19	-13.54
100	322	222	2114.96	2116.64	####	2.27	28.09	7.04	6.44	6.86	6.49	####	0.276	0.279	0.277	-1.16	-13.75
100	324	224	2117.19	2118.92	####	2.23	28.49	7.06	6.45	6.88	6.50	####	0.272	0.275	0.273	-1.14	-13.96
100	326	226	2119.40	2121.09	####	2.20	28.86	7.08	6.46	6.90	6.51	####	0.265	0.269	0.267	-1.12	-14.15
100	328	228	2121.58	2123.16	####	2.18	29.21	7.10	6.47	6.92	6.52	####	0.257	0.261	0.259	-1.09	-14.33
100	330	230	2123.66	2125.03	####	2.08	29.53	7.12	6.48	6.94	6.53	####	0.249	0.253	0.250	-0.90	-14.49
100	332	232	2125.09	2126.67	####	1.43	29.76	7.14	6.49	6.95	6.54	####	0.238	0.243	0.240	-0.69	-14.62
100	334	234	2126.36	2128.05	####	1.27	29.95	7.16	6.50	6.97	6.55	####	0.226	0.233	0.228	-0.66	-14.73
100	336	236	2127.62	2129.34	####	1.26	30.13	7.19	6.51	6.99	6.56	####	0.214	0.221	0.216	-0.65	-14.83
100	338	238	2128.86	2130.56	####	1.24	30.27	7.21	6.51	7.01	6.56	####	0.198	0.206	0.200	-0.66	-14.92
100	340	240	2130.36	2131.74	####	1.50	30.14	7.22	6.51	7.02	6.56	####	-0.169	-0.155	-0.165	-0.98	-14.79
100	342	242	2132.23	2133.54	####	1.86	30.45	7.24	6.52	7.04	6.57	####	-0.160	-0.145	-0.156	-0.94	-14.95
100	344	244	2134.01	2135.29	####	1.78	30.74	7.26	6.53	7.05	6.58	####	-0.148	-0.133	-0.144	-0.91	-15.11
100	346	246	2135.77	2137.04	####	1.76	30.97	7.28	6.54	7.07	6.59	####	-0.132	-0.119	-0.129	-0.92	-15.24
100	348	248	2137.60	2138.80	####	1.83	31.17	7.30	6.55	7.09	6.59	####	-0.116	-0.103	-0.112	-0.97	-15.36
100	350	250	2139.55	2140.55	####	1.94	31.41	7.32	6.55	7.11	6.60	####	-0.101	-0.088	-0.097	-1.00	-15.48
100	352	252	2141.51	2142.31	####	1.96	31.62	7.34	6.56	7.13	6.61	####	-0.084	-0.072	-0.081	-0.96	-15.60
100	354	254	2143.49	2144.26	####	1.98	31.71	7.36	6.56	7.15	6.61	####	-0.052	-0.045	-0.050	-1.09	-15.65
100	356	256	2145.76	2145.76	####	2.27	31.80	7.39	6.56	7.16	6.61	####	0.000	0.000	0.000	-1.22	-15.71
100	358	258	2148.17	2148.17	####	2.41	31.99	7.41	6.57	7.19	6.61	####	0.000	0.000	0.000	-0.16	-15.80
100	360	260	2146.00	2146.00	####	-2.17	32.18	7.44	6.58	7.21	6.63	####	0.000	0.000	0.000	1.05	-15.92
102	238	136	1752.97	1754.77	####	17.33	0.11	5.97	5.87	5.93	5.93	####	0.200	0.219	0.208	-9.20	0.28
102	240	138	1771.16	1772.90	####	18.19	0.79	6.00	5.89	5.95	5.95	####	0.225	0.243	0.233	-8.97	-0.07
102	242	140	1788.76	1790.67	####	17.60	1.54	6.03	5.91	5.98	5.96	####	0.249	0.266	0.256	-8.72	-0.45
102	244	142	1805.94	1807.74	####	17.18	2.33	6.06	5.93	6.00	5.98	####	0.266	0.283	0.273	-8.41	-0.84
102	246	144	1822.37	1824.29	####	16.43	3.34	6.09	5.94	6.03	6.00	####	0.275	0.291	0.282	-8.15	-1.33
102	248	146	1838.46	1840.41	####	16.10	4.37	6.11	5.96	6.05	6.01	####	0.284	0.298	0.290	-7.99	-1.85
102	250	148	1854.21	1855.94	####	15.75	5.34	6.14	5.98	6.07	6.03	####	0.292	0.304	0.297	-7.64	-2.35
102	252	150	1868.87	1870.65	1871.30	14.66	6.44	6.16	5.99	6.09	6.04	####	0.293	0.305	0.298	-7.11	-2.89
102	254	152	1882.51	1884.54	1885.59	13.64	7.54	6.19	6.00	6.11	6.05	####	0.294	0.305	0.298	-6.62	-3.43
102	256	154	1895.38	1897.45	1898.63	12.87	8.45	6.21	6.01	6.13	6.06	####	0.288	0.299	0.292	-6.39	-3.88
102	258	156	1907.97	1909.98	####	12.59	9.31	6.23	6.02	6.15	6.08	####	0.282	0.292	0.286	-6.26	-4.29
102	260	158	1920.25	1922.19	####	12.28	10.10	6.26	6.04	6.17	6.09	####	0.278	0.288	0.282	-6.02	-4.69
102	262	160	1931.92	1933.95	####	11.68	10.81	6.28	6.04	6.19	6.10	####	0.269	0.280	0.274	-5.76	-5.04
102	264	162	1943.23	1945.16	####	11.30	11.50	6.30	6.05	6.20	6.11	####	0.260	0.272	0.265	-5.27	-5.42
102	266	164	1952.84	1954.94	####	9.61	11.93	6.32	6.06	6.22	6.12	####	0.247	0.261	0.252	-4.81	-5.62
102	268	166	1962.33	1964.43	####	9.49	12.28	6.33	6.07	6.23	6.12	####	0.224	0.239	0.230	-4.82	-5.81
102	270	168	1971.89	1973.97	####	9.56	12.65	6.35	6.08	6.25	6.13	####	0.197	0.211	0.202	-4.86	-6.01
102	272	170	1981.59	1983.59	####	9.70	13.06	6.36	6.08	6.26	6.13	####	0.168	0.177	0.171	-4.94	-6.25
102	274	172	1991.64	1993.20	####	10.04	13.15	6.38	6.08	6.27	6.14	####	-0.160	-0.157	-0.159	-5.15	-6.26
102	276	174	2001.63	2003.21	####	9.99	13.62	6.40	6.09	6.29	6.14	####	-0.138	-0.137	-0.138	-5.00	-6.51
102	278	176	2011.54	2013.04	####	9.92	14.09	6.42	6.10	6.30	6.15	####	-0.120	-0.119	-0.120	-4.98	-6.76
102	280	178	2021.42	2022.61	####	9.88	14.56	6.44	6.10	6.32	6.15	####	-0.108	-0.107	-0.108	-4.55	-7.00
102	282	180	2030.02	2031.25	####	8.60	14.87	6.46	6.11	6.33	6.16	####	-0.072	-0.074	-0.073	-4.47	-7.19
102	284	182	2039.09	2039.09	####	9.07	15.22	6.48	6.11	6.35	6.16	####	-0.047	-0.048	-0.047	-4.26	-7.38
102	286	184	2047.93	2047.93	####	8.84	15.51	6.50	6.11	6.36	6.16	####	0.000	0.000	0.000	-3.71	-7.54
102	288	186	2052.89	2052.89	####	4.96	16.14	6.53	6.13	6.39	6.19	####	0.000	0.000	0.000	-2.51	-7.86
102	290	188	2057.94	2059.08	####	5.05	16.83	6.56	6.16	6.42	6.21	####	0.051	0.068	0.057	-2.80	-8.21
102	292	190	2063.97	2065.09	####	6.03	17.40	6.60	6.19	6.46	6.24	####	0.103	0.123	0.110	-3.20	-8.45
102	294	192	2070.19	2071.53	####	6.22	18.14	6.63	6.21	6.48	6.26	####	0.126	0.145	0.132	-3.08	-8.76
102	296	194	2076.24	2077.70	####	6.05	18.83	6.66	6.23	6.51	6.28	####	0.148	0.166	0.154	-3.04	-9.07
102	298	196	2082.27	2083.72	####	6.03	19.49	6.69	6.25	6.54	6.30	####	0.170	0.186	0.176	-3.04	-9.38
102	300	198	2088.27	2089.69	####	6.00	20.13	6.72	6.27	6.57	6.32	####	0.192	0.205	0.196	-2.99	-9.68
102	302	200	2094.11	2095.58	####	5.84	20.73	6.75	6.29	6.60	6.34	####	0.210	0.219	0.213	-2.90	-9.99
102	304	202	2099.77	2101.28	####	5.67	21.33	6.78	6.31	6.62	6.36	####	0.225	0.232	0.227	-2.82	-10.31
102	306	204	2105.26	2106.69	####	5.49	21.92	6.80	6.33	6.65	6.38	####	0.237	0.243	0.239	-2.70	-10.63
102	308	206	2110.46	2111.86	####	5.19	22.45	6.83	6.35	6.67	6.40	####	0.248	0.253	0.249	-2.53	-10.93
102	310	208	2115.31	2116.73	####	4.85	22.99	6.85	6.36	6.70	6.41	####	0.260	0.267	0.262	-2.32	-11.21
102	312	210	2119.69	2121.23	####	4.38	23.47	6.88	6.38	6.72	6.43	####	0.267	0.274	0.269	-2.17	-11.46
102	314	212	2123.93	2125.55	####	4.24	23.99	6.91	6.39	6.75	6.44	####	0.273	0.280	0.275	-2.13	-11.72
102	316	214	2128.12	2129.76	####	4.19	24.60	6.93	6.41	6.77	6.46	####	0.278	0.284	0.280	-2.10	-12.00
102	318	216	2132.25	2133.81	####	4.12	25.25	6.96	6.42	6.79	6.47	####	0.281	0.287	0.283	-2.04	-12.31
102	320	218	2136.22	2137.51	####	3.97	25.92	6.98	6.44	6.81	6.49	####	0.282	0.289	0.285	-1.72	-12.63
102	322	220	2139.08	2140.68	####	2.86	26.38	7.00	6.45	6.83	6.50	####	0.280	0.287	0.282	-1.42	-12.87
102	324	222	2141.80	2143.52	####	2.72	26.83	7.03	6.46	6.85	6.51	####	0.277	0.285	0.279	-1.37	-13.10
102	326	224	2144.45	2146.20	####	2.65	27.25	7.05	6.47	6.88	6.52	####	0.273	0.281	0.276	-1.33	-13.32
102	328	226	2147.03	2148.74	####	2.58	27.63	7.07	6.48	6.90	6.53	####	0.268	0.276	0.270	-1.30	-13.52
102	330	228	2149.55	2151.16	####	2.52	27.97	7.09	6.49	6.91	6.54	####	0.259	0.268	0.262	-1.26	-13.69
102	332	230	2151.95	2153.37	####	2.40	28.29	7.11	6.50	6.93	6.55	####	0.251	0.259	0.253	-1.07	-13.86
102	334	232	2153.69	2155.31	####	1.74	28.60	7.13	6.51	6.95	6.56	####	0.241	0.250	0.244	-0.82	-14.03
102	336	234	2155.21	2156.92	####	1.52	28.85	7.16	6.52	6.97	6.57	####	0.229	0.240	0.232	-0.77	-14.16
102	338	236	2156.67	2158.41	####	1.46	29.05	7.18	6.53	6.99	6.58	####	0.217	0.228	0.220	-0.75	-14.27
102	340	238	2158.10	2159.82	####	1.43	29.23	7.20	6.53	7.00	6.58	####	0.200	0.211	0.203	-0.76	-14.37
102	342	240	2159.83	2161.28	####	1.74	29.47	7.20	6.54	7.01	6.59	####	0.163	0.164	0.164	-0.97	-14.51
102	344	242	2161.75	2163.13	####	1.91	29.52	7.22	6.54	7.03	6.59	####	0.148	0.148	0.148	-0.99	-14.61
102	346	244	2163.69	2165.03	####	1.95	29.68	7.24	6.55	7.05	6.60	####	0.134	0.132	0.134	-1.00	-14.73
102	348	246	2165.66	2166.89	####	1.97	29.89	7.27	6.56	7.07	6.61	####	0.121	0.116	0.119	-0.92	-14.86
102	350	248	2167.73	2168.94	####	2.07	30.13	7.28	6.57	7.08	6.61	####	-0.119	-0.108	-0.116	-1.09	-14.83
102	352	250	2169.92	2170.95	####	2.19	30.38	7.31	6.57	7.10	6.62	####	-0.103	-0.092	-0.100	-1.13	-14.96
102	354	252	2172.14	2172.86	####	2.22	30.63	7.33	6.58	7.12	6.63	####	-0.090	-0.079	-0.087	-1.03	-15.10
102	356	254	2174.21	2174.99	####	2.08	30.72	7.35	6.58	7.14	6.63	####	-0.056	-0.050	-0.055	-1.16	-15.16
102	358	256	2176.59	2176.59	####	2.38	30.83	7.37	6.58	7.16	6.63	####	-0.037	-0.032	-0.036	-1.11	-15.25
102	360	258	2179.16	2179.16	####	2.57	30.99	7.40	6.58	7.18	6.63	####	0.000	0.000	0.000	-0.32	-15.31
102	362	260	2177.25	2177.25	####	-1.92	31.25	7.43	6.60	7.20	6.64	####	0.000	0.000	0.000	0.92	-15.45
104	244	140	1788.84	1790.72	####	####	0.08	6.03	5.93	5.99	5.99	####	0.242	0.258	0.249	-9.10	0.31
104	246	142	1806.77	1808.60	####	17.93	0.83	6.06	5.95	6.02	6.00	####	0.261	0.277	0.268	-8.83	-0.07
104	248	144	1824.12	1826.04	####	17.35	1.75	6.09	5.97	6.04	6.02	####	0.274	0.291	0.281	-8.62	-0.48
104	250	146	1841.21	1843.14	####	17.09	2.75	6.12	5.98	6.06	6.04	####	0.287	0.302	0.293	-8.49	-0.89
104	252	148	1857.95	1859.71	####	16.74	3.74	6.14	6.00	6.08	6.05	####	0.292	0.307	0.299	-8.17	-1.32
104	254	150	1873.85	1875.53	####	15.90	4.98	6.17	6.01	6.10	6.06	####	0.294	0.309	0.300	-7.69	-1.82
104	256	152	1888.61	1890.51	1890.67	14.76	6.10	6.19	6.02	6.12	6.07	####	0.295	0.309	0.301	-7.10	-2.37
104	258	154	1902.34	1904.29	1904.69	13.73	6.96	6.22	6.03	6.14	6.09	####	0.291	0.305	0.297	-6.80	-2.84
104	260	156	1915.73	1917.66	####	13.39	7.77	6.24	6.05	6.16	6.10	####	0.286	0.300	0.291	-6.66	-3.28
104	262	158	1928.80	1930.69	####	13.06	8.55	6.26	6.06	6.18	6.11	####	0.282	0.295	0.287	-6.40	-3.71
104	264	160	1941.20	1943.22	####	12.40	9.27	6.28	6.07	6.20	6.12	####	0.273	0.287	0.279	-6.12	-4.14
104	266	162	1953.26	1955.25	####	12.06	10.03	6.30	6.08	6.21	6.13	####	0.264	0.279	0.269	-5.59	-4.58
104	268	164	1963.31	1965.46	####	10.05	10.47	6.32	6.09	6.23	6.14	####	0.254	0.270	0.260	-5.03	-4.82
104	270	166	1973.19	1975.40	####	9.88	10.86	6.34	6.10	6.25	6.15	####	0.233	0.251	0.240	-5.01	-5.05
104	272	168	1983.17	1985.30	####	9.98	11.27	6.35	6.10	6.25	6.15	####	0.199	0.215	0.205	-5.11	-5.31
104	274	170	1993.38	1995.39	####	10.21	11.79	6.36	6.10	6.26	6.15	####	0.169	0.180	0.173	-5.19	-5.60
104	276	172	2003.70	2005.57	####	10.32	12.06	6.38	6.10	6.28	6.16	####	0.148	0.157	0.151	-5.16	-5.85
104	278	174	2013.91	2015.73	####	10.21	12.28	6.40	6.11	6.29	6.16	####	0.136	0.142	0.138	-4.86	-6.10
104	280	176	2024.29	2025.81	####	10.38	12.74	6.42	6.12	6.31	6.17	####	-0.120	-0.120	-0.120	-5.23	-6.09
104	282	178	2034.66	2035.90	####	10.37	13.24	6.44	6.12	6.32	6.17	####	-0.108	-0.108	-0.108	-4.77	-6.35
104	284	180	2043.66	2044.93	####	9.00	13.64	6.46	6.12	6.34	6.18	####	-0.073	-0.076	-0.074	-4.67	-6.57
104	286	182	2053.13	2053.13	####	9.48	14.04	6.48	6.13	6.35	6.18	####	-0.048	-0.050	-0.048	-4.43	-6.79
104	288	184	2062.29	2062.29	####	9.15	14.36	6.50	6.13	6.37	6.18	####	0.000	0.000	0.000	-3.96	-6.96
104	290	186	2067.89	2067.89	####	5.61	15.01	6.52	6.15	6.39	6.21	####	0.000	0.000	0.000	-2.83	-7.29
104	292	188	2073.66	2074.76	####	5.76	15.72	6.56	6.18	6.42	6.23	####	0.053	0.071	0.059	-3.14	-7.61
104	294	190	2080.14	2081.40	####	6.49	16.18	6.59	6.21	6.46	6.26	####	0.094	0.117	0.102	-3.36	-7.85
104	296	192	2086.93	2088.24	####	6.78	16.74	6.62	6.23	6.49	6.28	####	0.124	0.145	0.131	-3.38	-8.07
104	298	194	2093.56	2095.03	####	6.63	17.33	6.65	6.25	6.51	6.30	####	0.147	0.167	0.154	-3.33	-8.34
104	300	196	2100.18	2101.67	####	6.61	17.91	6.68	6.27	6.54	6.32	####	0.170	0.189	0.177	-3.33	-8.61
104	302	198	2106.78	2108.26	####	6.61	18.51	6.71	6.29	6.57	6.34	####	0.192	0.208	0.198	-3.30	-8.91
104	304	200	2113.25	2114.78	####	6.46	19.14	6.74	6.31	6.60	6.36	####	0.210	0.224	0.215	-3.22	-9.22
104	306	202	2119.57	2121.11	####	6.33	19.80	6.77	6.33	6.63	6.38	####	0.226	0.237	0.229	-3.15	-9.55
104	308	204	2125.73	2127.16	####	6.16	20.46	6.80	6.35	6.65	6.40	####	0.237	0.246	0.240	-3.02	-9.89
104	310	206	2131.56	2132.99	####	5.83	21.10	6.82	6.36	6.67	6.41	####	0.247	0.254	0.249	-2.84	-10.21
104	312	208	2137.02	2138.40	####	5.47	21.72	6.85	6.38	6.70	6.43	####	0.257	0.266	0.260	-2.59	-10.52
104	314	210	2141.89	2143.44	####	4.87	22.20	6.87	6.40	6.72	6.45	####	0.263	0.270	0.265	-2.42	-10.78
104	316	212	2146.64	2148.28	####	4.75	22.71	6.90	6.41	6.74	6.46	####	0.269	0.276	0.271	-2.39	-11.03
104	318	214	2151.38	2153.04	####	4.74	23.26	6.93	6.43	6.77	6.48	####	0.275	0.282	0.277	-2.38	-11.28
104	320	216	2156.09	2157.67	####	4.71	23.85	6.95	6.44	6.79	6.49	####	0.279	0.288	0.282	-2.34	-11.53
104	322	218	2160.68	2162.00	####	4.58	24.46	6.97	6.46	6.81	6.50	####	0.282	0.291	0.285	-2.01	-11.80
104	324	220	2164.06	2165.69	####	3.38	24.98	7.00	6.47	6.83	6.52	####	0.280	0.291	0.283	-1.66	-12.06
104	326	222	2167.27	2169.00	####	3.21	25.47	7.02	6.48	6.85	6.53	####	0.278	0.289	0.282	-1.60	-12.30
104	328	224	2170.37	2172.11	####	3.10	25.92	7.04	6.49	6.87	6.54	####	0.275	0.287	0.279	-1.54	-12.52
104	330	226	2173.34	2175.06	####	2.98	26.31	7.07	6.50	6.89	6.55	####	0.270	0.281	0.273	-1.49	-12.74
104	332	228	2176.22	2177.87	####	2.88	26.67	7.09	6.51	6.91	6.56	####	0.261	0.273	0.265	-1.44	-12.95
104	334	230	2178.98	2180.47	####	2.75	27.02	7.11	6.52	6.93	6.57	####	0.252	0.263	0.255	-1.27	-13.16
104	336	232	2181.13	2182.78	####	2.15	27.44	7.13	6.53	6.95	6.58	####	0.242	0.254	0.246	-0.98	-13.41
104	338	234	2182.91	2184.64	####	1.78	27.70	7.15	6.54	6.97	6.59	####	0.231	0.243	0.235	-0.89	-13.56
104	340	236	2184.59	2186.36	####	1.68	27.92	7.17	6.55	6.98	6.60	####	0.218	0.232	0.222	-0.86	-13.68
104	342	238	2186.21	2187.86	####	1.63	28.12	7.18	6.55	6.99	6.60	####	0.189	0.197	0.191	-0.98	-13.84
104	344	240	2188.26	2189.75	####	2.05	28.43	7.19	6.56	7.01	6.60	####	0.166	0.170	0.167	-1.08	-13.96
104	346	242	2190.39	2191.84	####	2.13	28.64	7.21	6.56	7.02	6.61	####	0.150	0.154	0.151	-1.10	-14.08
104	348	244	2192.59	2194.01	####	2.20	28.90	7.23	6.57	7.04	6.62	####	0.136	0.138	0.137	-1.13	-14.22
104	350	246	2194.85	2196.12	####	2.26	29.19	7.26	6.58	7.06	6.63	####	0.125	0.123	0.124	-1.01	-14.37
104	352	248	2196.79	2197.97	####	1.94	29.06	7.27	6.58	7.08	6.63	####	-0.120	-0.109	-0.117	-1.22	-14.30
104	354	250	2199.25	2200.28	####	2.46	29.33	7.29	6.59	7.09	6.64	####	-0.103	-0.094	-0.101	-1.26	-14.44
104	356	252	2201.75	2202.43	####	2.50	29.61	7.32	6.60	7.11	6.64	####	-0.092	-0.082	-0.089	-1.11	-14.58
104	358	254	2203.95	2204.72	####	2.20	29.73	7.34	6.60	7.13	6.65	####	-0.058	-0.053	-0.056	-1.23	-14.66
104	360	256	2206.50	2206.50	####	2.55	29.91	7.36	6.60	7.15	6.65	####	-0.037	-0.033	-0.036	-1.17	-14.75
104	362	258	2209.17	2209.17	####	2.67	30.01	7.39	6.60	7.17	6.65	####	0.000	0.000	0.000	-0.43	-14.82
104	364	260	2207.55	2207.55	####	-1.62	30.30	7.41	6.61	7.19	6.66	####	0.000	0.000	0.000	0.77	-14.97
106	250	144	1824.21	1826.10	####	####	0.09	6.10	5.99	6.05	6.04	####	0.263	0.277	0.269	-8.99	0.32
106	252	146	1841.99	1843.96	####	17.77	0.78	6.12	6.01	6.07	6.06	####	0.279	0.293	0.284	-8.84	-0.02
106	254	148	1859.44	1861.24	####	17.45	1.49	6.15	6.02	6.10	6.08	####	0.289	0.304	0.295	-8.52	-0.36
106	256	150	1876.01	1877.88	####	16.57	2.15	6.17	6.03	6.11	6.08	####	0.289	0.302	0.295	-8.10	-0.68
106	258	152	1891.83	1893.88	####	15.82	3.21	6.19	6.04	6.13	6.10	####	0.291	0.304	0.297	-7.61	-1.11
106	260	154	1906.53	1908.71	1909.07	14.71	4.19	6.22	6.06	6.15	6.11	####	0.285	0.298	0.291	-7.30	-1.56
106	262	156	1920.94	1923.09	1923.39	14.40	5.20	6.24	6.07	6.17	6.12	####	0.281	0.293	0.286	-7.15	-2.03
106	264	158	1935.00	1937.16	####	14.06	6.20	6.26	6.08	6.19	6.13	####	0.278	0.291	0.283	-6.91	-2.50
106	266	160	1948.49	1950.76	####	13.49	7.30	6.28	6.09	6.21	6.15	####	0.273	0.286	0.278	-6.61	-3.04
106	268	162	1961.47	1963.63	####	12.97	8.21	6.30	6.10	6.22	6.15	####	0.263	0.278	0.269	-5.98	-3.57
106	270	164	1972.08	1974.38	####	10.62	8.77	6.32	6.11	6.24	6.16	####	0.254	0.270	0.260	-5.31	-3.92
106	272	166	1982.51	1984.86	####	10.43	9.32	6.34	6.12	6.26	6.17	####	0.237	0.255	0.244	-5.26	-4.26
106	274	168	1993.06	1995.20	####	10.55	9.89	6.35	6.12	6.26	6.17	####	0.195	0.209	0.201	-5.44	-4.62
106	276	170	2003.87	2005.90	####	10.81	10.49	6.36	6.12	6.27	6.17	####	0.169	0.181	0.174	-5.46	-4.94
106	278	172	2014.70	2016.64	####	10.83	11.00	6.38	6.12	6.28	6.18	####	0.150	0.160	0.154	-5.42	-5.21
106	280	174	2025.41	2027.28	####	10.71	11.50	6.40	6.13	6.30	6.18	####	0.137	0.146	0.140	-5.11	-5.48
106	282	176	2035.71	2037.24	####	10.30	11.43	6.42	6.13	6.31	6.19	####	-0.118	-0.118	-0.118	-5.50	-5.44
106	284	178	2046.60	2047.86	####	10.89	11.94	6.44	6.14	6.33	6.19	####	-0.107	-0.107	-0.107	-5.02	-5.70
106	286	180	2056.08	2057.38	####	9.47	12.42	6.45	6.14	6.34	6.19	####	-0.072	-0.075	-0.073	-4.91	-5.96
106	288	182	2066.00	2066.00	####	9.93	12.87	6.47	6.15	6.36	6.20	####	-0.048	-0.050	-0.049	-4.60	-6.20
106	290	184	2075.51	2075.51	####	9.51	13.22	6.49	6.15	6.37	6.20	####	0.000	0.000	0.000	-4.21	-6.39
106	292	186	2081.77	2081.77	####	6.26	13.88	6.52	6.17	6.40	6.22	####	0.000	0.000	0.000	-3.15	-6.72
106	294	188	2088.17	2089.29	####	6.40	14.52	6.55	6.20	6.43	6.25	####	0.050	0.068	0.057	-3.43	-7.02
106	296	190	2095.16	2096.41	####	6.99	15.02	6.58	6.22	6.46	6.28	####	0.084	0.107	0.092	-3.52	-7.27
106	298	192	2102.33	2103.61	####	7.16	15.40	6.62	6.24	6.49	6.30	####	0.119	0.141	0.127	-3.63	-7.43
106	300	194	2109.63	2111.61	####	7.31	16.07	6.75	6.39	6.63	6.44	####	0.385	0.384	0.384	-3.81	-8.40
106	302	196	2117.05	2119.01	####	7.42	16.88	6.78	6.40	6.65	6.45	####	0.387	0.386	0.387	-3.64	-8.71
106	304	198	2124.09	2125.94	####	7.04	17.31	6.80	6.42	6.67	6.47	####	0.389	0.388	0.388	-3.37	-9.00
106	306	200	2130.91	2132.50	####	6.82	17.67	6.74	6.33	6.60	6.38	####	0.215	0.232	0.221	-3.55	-8.51
106	308	202	2137.92	2139.48	####	7.00	18.34	6.77	6.35	6.63	6.40	####	0.231	0.247	0.237	-3.48	-8.85
106	310	204	2144.73	2146.19	####	6.82	19.01	6.80	6.37	6.65	6.42	####	0.241	0.255	0.246	-3.34	-9.16
106	312	206	2151.21	2152.68	####	6.47	19.65	6.82	6.39	6.68	6.44	####	0.249	0.262	0.253	-3.17	-9.47
106	314	208	2157.33	2158.67	####	6.12	20.31	6.85	6.40	6.70	6.45	####	0.259	0.270	0.263	-2.87	-9.79
106	316	210	2162.71	2164.25	####	5.38	20.81	6.87	6.42	6.72	6.47	####	0.261	0.270	0.264	-2.67	-10.04
106	318	212	2167.95	2169.60	####	5.24	21.31	6.89	6.43	6.74	6.48	####	0.264	0.272	0.267	-2.64	-10.29
106	320	214	2173.17	2174.83	####	5.22	21.79	6.92	6.44	6.77	6.49	####	0.269	0.276	0.272	-2.62	-10.53
106	322	216	2178.34	2179.91	####	5.18	22.25	6.94	6.46	6.79	6.51	####	0.274	0.280	0.276	-2.57	-10.76
106	324	218	2183.37	2184.69	####	5.02	22.69	6.97	6.47	6.81	6.52	####	0.277	0.283	0.279	-2.25	-10.96
106	326	220	2187.28	2188.95	####	3.92	23.22	6.99	6.49	6.83	6.54	####	0.275	0.283	0.278	-1.90	-11.23
106	328	222	2190.94	2192.72	####	3.66	23.68	7.01	6.50	6.85	6.55	####	0.273	0.281	0.276	-1.82	-11.46
106	330	224	2194.48	2196.29	####	3.54	24.12	7.04	6.51	6.87	6.56	####	0.269	0.278	0.272	-1.77	-11.67
106	332	226	2197.93	2199.71	####	3.45	24.59	7.06	6.52	6.89	6.57	####	0.263	0.273	0.266	-1.73	-11.91
106	334	228	2201.30	2203.00	####	3.37	25.08	7.08	6.53	6.91	6.58	####	0.256	0.266	0.259	-1.68	-12.16
106	336	230	2204.52	2206.12	####	3.22	25.55	7.10	6.54	6.93	6.59	####	0.249	0.259	0.252	-1.53	-12.41
106	338	232	2207.29	2208.94	####	2.77	26.17	7.12	6.55	6.94	6.60	####	0.241	0.251	0.244	-1.20	-12.75
106	340	234	2209.36	2211.11	####	2.07	26.45	7.14	6.56	6.96	6.61	####	0.230	0.242	0.233	-1.03	-12.91
106	342	236	2211.31	2213.10	####	1.95	26.72	7.16	6.56	6.98	6.61	####	0.217	0.230	0.221	-1.00	-13.07
106	344	238	2213.28	2214.91	####	1.97	27.06	7.17	6.57	6.99	6.62	####	0.186	0.193	0.188	-1.15	-13.26
106	346	240	2215.58	2217.12	####	2.30	27.32	7.18	6.57	7.00	6.62	####	0.167	0.174	0.169	-1.20	-13.39
106	348	242	2217.96	2219.49	####	2.38	27.57	7.20	6.58	7.02	6.63	####	0.152	0.158	0.154	-1.23	-13.53
106	350	244	2220.44	2221.93	####	2.48	27.85	7.22	6.59	7.04	6.64	####	0.138	0.141	0.139	-1.27	-13.69
106	352	246	2223.00	2224.35	####	2.57	28.15	7.25	6.59	7.06	6.64	####	0.126	0.127	0.127	-1.10	-13.84
106	354	248	2224.86	2226.16	####	1.86	28.07	7.26	6.60	7.07	6.65	####	0.104	0.109	0.106	-1.01	-13.89
106	356	250	2227.52	2228.53	####	2.66	28.27	7.28	6.61	7.09	6.65	####	-0.102	-0.092	-0.099	-1.40	-13.91
106	358	252	2230.29	2230.99	####	2.77	28.54	7.31	6.61	7.11	6.66	####	-0.091	-0.081	-0.088	-1.22	-14.05
106	360	254	2232.67	2233.45	####	2.38	28.72	7.33	6.61	7.12	6.66	####	-0.058	-0.052	-0.056	-1.33	-14.15
106	362	256	2235.42	2235.42	####	2.75	28.92	7.35	6.61	7.14	6.66	####	-0.037	-0.033	-0.036	-1.35	-14.25
106	364	258	2238.23	2238.23	####	2.81	29.06	7.38	6.61	7.16	6.66	####	0.000	0.000	0.000	-0.57	-14.33
106	366	260	2236.94	2236.94	####	-1.30	29.39	7.40	6.63	7.19	6.68	####	0.000	0.000	0.000	0.61	-14.50
108	258	150	1876.56	1878.47	####	####	0.55	6.18	6.05	6.13	6.11	####	0.286	0.298	0.291	-8.45	0.04
108	260	152	1893.09	1895.15	####	16.54	1.27	6.20	6.06	6.14	6.12	####	0.286	0.297	0.290	-7.99	-0.29
108	262	154	1908.69	1910.75	####	15.59	2.16	6.22	6.07	6.16	6.12	####	0.270	0.279	0.274	-7.74	-0.75
108	264	156	1923.94	1926.03	1926.77	15.25	3.00	6.24	6.08	6.18	6.14	####	0.268	0.277	0.272	-7.56	-1.13
108	266	158	1938.82	1941.02	1941.34	14.88	3.82	6.26	6.10	6.20	6.15	####	0.269	0.279	0.273	-7.36	-1.48
108	268	160	1953.32	1955.63	####	14.50	4.83	6.28	6.11	6.21	6.16	####	0.265	0.276	0.270	-7.17	-1.91
108	270	162	1967.54	1969.76	####	14.22	6.08	6.30	6.12	6.23	6.17	####	0.259	0.272	0.264	-6.49	-2.41
108	272	164	1979.00	1981.33	####	11.46	6.92	6.33	6.13	6.25	6.18	####	0.249	0.265	0.255	-5.71	-2.87
108	274	166	1990.20	1992.60	####	11.20	7.69	6.34	6.14	6.26	6.19	####	0.235	0.253	0.242	-5.62	-3.33
108	276	168	2001.58	2003.65	####	11.38	8.52	6.35	6.13	6.27	6.18	####	0.190	0.202	0.194	-5.79	-3.93
108	278	170	2013.05	2015.09	####	11.46	9.17	6.37	6.14	6.28	6.19	####	0.170	0.181	0.174	-5.75	-4.26
108	280	172	2024.43	2026.44	####	11.38	9.73	6.38	6.14	6.29	6.19	####	0.152	0.162	0.156	-5.69	-4.54
108	282	174	2035.67	2037.61	####	11.24	10.26	6.40	6.15	6.31	6.20	####	0.138	0.148	0.142	-5.36	-4.82
108	284	176	2046.11	2047.92	####	10.44	10.40	6.41	6.15	6.32	6.20	####	0.105	0.113	0.108	-5.33	-5.03
108	286	178	2057.27	2058.53	####	11.16	10.67	6.43	6.16	6.33	6.21	####	-0.105	-0.104	-0.104	-5.28	-5.07
108	288	180	2067.27	2068.58	####	10.00	11.20	6.45	6.16	6.34	6.21	####	-0.070	-0.072	-0.071	-5.16	-5.35
108	290	182	2077.69	2077.69	####	10.41	11.69	6.47	6.16	6.36	6.22	####	-0.047	-0.049	-0.048	-4.83	-5.60
108	292	184	2087.60	2087.60	####	9.91	12.09	6.49	6.17	6.37	6.22	####	0.000	0.000	0.000	-4.45	-5.82
108	294	186	2094.52	2094.52	####	6.92	12.75	6.52	6.19	6.40	6.24	####	0.000	0.000	0.000	-3.48	-6.15
108	296	188	2101.51	2101.51	####	6.99	13.34	6.55	6.22	6.43	6.27	####	0.044	0.059	0.050	-3.68	-6.43
108	298	190	2109.20	2111.64	####	7.69	14.04	6.76	6.43	6.64	6.48	####	0.452	0.449	0.451	-4.22	-7.16
108	300	192	2117.48	2119.76	####	8.28	15.16	6.76	6.42	6.64	6.47	####	0.419	0.418	0.418	-4.19	-7.42
108	302	194	2125.70	2127.85	####	8.22	16.07	6.77	6.43	6.65	6.48	####	0.404	0.406	0.405	-4.09	-7.66
108	304	196	2133.69	2135.72	####	7.99	16.64	6.78	6.43	6.66	6.48	####	0.398	0.400	0.398	-3.93	-7.92
108	306	198	2141.29	2143.16	####	7.60	17.20	6.80	6.44	6.68	6.49	####	0.394	0.397	0.395	-3.61	-8.18
108	308	200	2148.07	2150.11	####	6.78	17.16	6.82	6.45	6.70	6.50	####	0.389	0.393	0.390	-3.33	-8.43
108	310	202	2154.91	2156.50	####	6.85	17.00	6.78	6.39	6.64	6.44	####	0.249	0.266	0.255	-3.78	-8.20
108	312	204	2162.31	2163.83	####	7.40	17.58	6.80	6.40	6.66	6.45	####	0.250	0.268	0.256	-3.63	-8.45
108	314	206	2169.39	2170.91	####	7.08	18.18	6.82	6.41	6.68	6.46	####	0.255	0.273	0.261	-3.47	-8.73
108	316	208	2176.15	2177.46	####	6.76	18.82	6.85	6.43	6.71	6.48	####	0.262	0.280	0.268	-3.15	-9.02
108	318	210	2182.02	2183.58	####	5.87	19.31	6.87	6.44	6.73	6.49	####	0.263	0.278	0.268	-2.92	-9.29
108	320	212	2187.76	2189.43	####	5.74	19.81	6.89	6.45	6.75	6.50	####	0.265	0.277	0.269	-2.89	-9.56
108	322	214	2193.46	2195.13	####	5.70	20.30	6.92	6.47	6.77	6.52	####	0.269	0.278	0.272	-2.86	-9.80
108	324	216	2199.10	2200.66	####	5.63	20.75	6.94	6.48	6.79	6.53	####	0.273	0.280	0.275	-2.79	-10.03
108	326	218	2204.52	2205.87	####	5.43	21.16	6.96	6.49	6.81	6.54	####	0.274	0.280	0.276	-2.51	-10.24
108	328	220	2209.03	2210.67	####	4.51	21.74	6.98	6.50	6.83	6.55	####	0.271	0.277	0.273	-2.15	-10.53
108	330	222	2213.12	2214.86	####	4.09	22.18	7.00	6.51	6.85	6.56	####	0.266	0.271	0.267	-2.04	-10.75
108	332	224	2217.10	2218.87	####	3.98	22.62	7.02	6.52	6.87	6.57	####	0.259	0.263	0.260	-2.00	-10.98
108	334	226	2221.03	2222.77	####	3.93	23.10	7.05	6.53	6.88	6.58	####	0.253	0.257	0.254	-1.97	-11.22
108	336	228	2224.88	2226.58	####	3.85	23.58	7.07	6.54	6.90	6.59	####	0.248	0.253	0.249	-1.92	-11.46
108	338	230	2228.61	2230.27	####	3.73	24.09	7.09	6.55	6.92	6.60	####	0.242	0.248	0.244	-1.82	-11.71
108	340	232	2232.10	2233.71	####	3.48	24.80	7.11	6.57	6.94	6.61	####	0.236	0.243	0.238	-1.47	-12.05
108	342	234	2234.49	2236.24	####	2.40	25.13	7.13	6.57	6.96	6.62	####	0.225	0.234	0.228	-1.21	-12.24
108	344	236	2236.80	2238.59	####	2.30	25.49	7.15	6.58	6.97	6.63	####	0.212	0.222	0.215	-1.18	-12.44
108	346	238	2239.16	2240.82	####	2.37	25.88	7.16	6.58	6.99	6.63	####	0.186	0.194	0.189	-1.29	-12.64
108	348	240	2241.74	2243.35	####	2.57	26.16	7.18	6.59	7.00	6.64	####	0.169	0.176	0.171	-1.34	-12.80
108	350	242	2244.41	2246.03	####	2.68	26.46	7.20	6.60	7.02	6.65	####	0.153	0.159	0.155	-1.39	-12.96
108	352	244	2247.21	2248.79	####	2.80	26.77	7.22	6.60	7.03	6.65	####	0.139	0.143	0.140	-1.43	-13.13
108	354	246	2250.09	2251.50	####	2.87	27.08	7.24	6.61	7.05	6.66	####	0.127	0.131	0.128	-1.20	-13.30
108	356	248	2252.05	2253.45	####	1.97	27.19	7.26	6.62	7.07	6.66	####	0.106	0.112	0.108	-1.07	-13.35
108	358	250	2254.72	2255.71	####	2.67	27.20	7.27	6.62	7.08	6.67	####	-0.100	-0.089	-0.097	-1.54	-13.38
108	360	252	2257.76	2258.47	####	3.04	27.47	7.29	6.63	7.10	6.67	####	-0.090	-0.079	-0.086	-1.34	-13.52
108	362	254	2260.37	2261.14	####	2.60	27.70	7.32	6.63	7.12	6.68	####	-0.056	-0.050	-0.054	-1.44	-13.64
108	364	256	2263.32	2263.32	####	2.96	27.91	7.34	6.63	7.14	6.68	####	-0.036	-0.032	-0.035	-1.33	-13.75
108	366	258	2266.29	2266.29	####	2.96	28.06	7.37	6.63	7.16	6.68	####	0.000	0.000	0.000	-1.28	-13.83
108	384	276	2266.42	2267.63	####	0.58	30.80	7.61	6.81	7.40	6.86	####	0.193	0.213	0.199	-0.34	-15.15
108	386	278	2267.12	2268.30	####	0.69	31.27	7.64	6.83	7.42	6.88	####	0.210	0.233	0.216	-0.35	-15.37
108	388	280	2267.76	2268.94	####	0.64	31.69	7.67	6.86	7.45	6.90	####	0.224	0.247	0.230	-0.30	-15.58
108	390	282	2268.27	2269.46	####	0.51	32.06	7.69	6.87	7.47	6.92	####	0.236	0.257	0.242	-0.24	-15.75
108	392	284	2268.67	2269.88	####	0.40	32.40	7.72	6.89	7.50	6.93	####	0.246	0.264	0.251	-0.19	-15.92
108	394	286	2268.96	2270.19	####	0.29	32.80	7.74	6.90	7.52	6.95	####	0.254	0.270	0.258	-0.13	-16.12
108	396	288	2269.15	2270.33	####	0.19	33.21	7.76	6.92	7.54	6.96	####	0.259	0.274	0.263	-0.07	-16.32
108	398	290	2269.19	2270.28	####	0.04	33.60	7.79	6.93	7.56	6.98	####	0.263	0.277	0.267	0.05	-16.51
110	262	152	1892.91	1894.94	####	####	-0.18	6.21	6.09	6.16	6.14	####	0.282	0.293	0.286	-8.38	0.39
110	264	154	1909.45	1911.31	####	16.54	0.76	6.22	6.09	6.16	6.14	####	0.257	0.262	0.259	-8.17	0.00
110	266	156	1925.43	1927.39	####	15.98	1.49	6.24	6.10	6.18	6.15	####	0.255	0.258	0.256	-7.89	-0.36
110	268	158	1940.94	1943.10	####	15.51	2.12	6.26	6.11	6.20	6.16	####	0.253	0.257	0.255	-7.70	-0.70
110	270	160	1956.16	1958.44	1958.52	15.22	2.84	6.28	6.12	6.22	6.17	####	0.251	0.256	0.253	-7.57	-1.07
110	272	162	1971.20	1973.42	####	15.04	3.66	6.30	6.13	6.24	6.18	####	0.248	0.255	0.250	-6.96	-1.48
110	274	164	1983.65	1985.89	####	12.45	4.65	6.32	6.14	6.25	6.19	####	0.227	0.235	0.230	-6.28	-2.07
110	276	166	1996.29	1998.24	####	12.64	6.09	6.33	6.14	6.26	6.19	####	0.200	0.208	0.203	-6.28	-2.66
110	278	168	2008.67	2010.68	####	12.37	7.09	6.35	6.15	6.27	6.20	####	0.185	0.195	0.189	-6.17	-3.13
110	280	170	2020.82	2022.89	####	12.15	7.77	6.37	6.16	6.29	6.21	####	0.170	0.181	0.174	-6.06	-3.51
110	282	172	2032.78	2034.89	####	11.96	8.35	6.38	6.16	6.30	6.21	####	0.153	0.164	0.157	-5.97	-3.83
110	284	174	2044.60	2046.66	####	11.82	8.94	6.40	6.17	6.31	6.22	####	0.139	0.149	0.143	-5.61	-4.13
110	286	176	2055.48	2057.39	####	10.87	9.37	6.41	6.17	6.32	6.22	####	0.107	0.115	0.110	-5.52	-4.34
110	288	178	2066.70	2067.94	####	11.22	9.43	6.43	6.17	6.34	6.23	####	-0.101	-0.100	-0.101	-5.56	-4.44
110	290	180	2077.27	2078.56	####	10.57	10.00	6.45	6.18	6.35	6.23	####	-0.067	-0.067	-0.067	-5.44	-4.74
110	292	182	2088.19	2088.19	####	10.92	10.50	6.47	6.18	6.36	6.23	####	-0.045	-0.046	-0.046	-5.08	-5.00
110	294	184	2098.56	2098.56	####	10.36	10.96	6.49	6.19	6.38	6.24	####	0.000	0.000	0.000	-4.69	-5.23
110	296	186	2106.14	2106.14	####	7.58	11.62	6.52	6.21	6.40	6.26	####	0.000	0.000	0.000	-3.80	-5.57
110	298	188	2113.71	2113.71	####	7.58	12.20	6.54	6.23	6.43	6.28	####	-0.033	-0.042	-0.037	-3.85	-5.86
110	300	190	2122.63	2125.04	####	8.92	13.43	6.75	6.45	6.64	6.50	####	0.447	0.443	0.446	-4.51	-6.20
110	302	192	2131.49	2133.78	####	8.86	14.00	6.76	6.45	6.65	6.50	####	0.429	0.427	0.429	-4.44	-6.47
110	304	194	2140.21	2142.37	####	8.72	14.51	6.77	6.45	6.66	6.50	####	0.414	0.414	0.414	-4.34	-6.73
110	306	196	2148.69	2150.72	####	8.48	15.00	6.79	6.46	6.67	6.51	####	0.403	0.406	0.404	-4.18	-6.99
110	308	198	2156.78	2158.68	####	8.09	15.49	6.81	6.47	6.69	6.52	####	0.396	0.400	0.397	-3.88	-7.25
110	310	200	2164.13	2166.21	####	7.35	16.06	6.83	6.48	6.71	6.53	####	0.395	0.399	0.396	-3.60	-7.54
110	312	202	2171.11	2173.27	####	6.98	16.19	6.85	6.50	6.73	6.54	####	0.394	0.398	0.395	-3.46	-7.82
110	314	204	2178.47	2180.15	####	7.36	16.16	6.80	6.43	6.67	6.48	####	0.267	0.284	0.273	-3.87	-7.79
110	316	206	2186.07	2187.67	####	7.59	16.68	6.82	6.44	6.69	6.49	####	0.263	0.283	0.270	-3.74	-8.01
110	318	208	2193.36	2194.74	####	7.30	17.22	6.85	6.45	6.71	6.50	####	0.263	0.284	0.271	-3.44	-8.25
110	320	210	2199.84	2201.45	####	6.48	17.83	6.87	6.46	6.73	6.51	####	0.264	0.282	0.270	-3.22	-8.57
110	322	212	2206.16	2207.84	####	6.31	18.40	6.89	6.48	6.75	6.53	####	0.266	0.282	0.272	-3.16	-8.87
110	324	214	2212.37	2214.03	####	6.22	18.91	6.92	6.49	6.77	6.54	####	0.270	0.284	0.275	-3.10	-9.13
110	326	216	2218.46	2220.02	####	6.08	19.36	6.94	6.50	6.80	6.55	####	0.274	0.286	0.278	-3.00	-9.35
110	328	218	2224.27	2225.71	####	5.82	19.75	6.96	6.51	6.81	6.56	####	0.274	0.284	0.277	-2.75	-9.56
110	330	220	2229.36	2230.98	####	5.09	20.34	6.98	6.53	6.83	6.58	####	0.271	0.280	0.274	-2.38	-9.83
110	332	222	2233.87	2235.58	####	4.50	20.75	7.00	6.53	6.85	6.58	####	0.263	0.269	0.265	-2.25	-10.04
110	334	224	2238.29	2240.02	####	4.43	21.19	7.02	6.54	6.87	6.59	####	0.254	0.259	0.256	-2.23	-10.26
110	336	226	2242.69	2244.40	####	4.40	21.66	7.04	6.55	6.88	6.60	####	0.247	0.250	0.248	-2.21	-10.48
110	338	228	2247.02	2248.74	####	4.33	22.14	7.06	6.56	6.90	6.61	####	0.241	0.244	0.242	-2.17	-10.71
110	340	230	2251.29	2252.99	####	4.27	22.67	7.08	6.57	6.92	6.62	####	0.236	0.239	0.237	-2.12	-10.97
110	342	232	2255.43	2257.02	####	4.14	23.33	7.10	6.58	6.94	6.63	####	0.231	0.233	0.232	-1.74	-11.29
110	344	234	2258.24	2259.98	####	2.81	23.75	7.12	6.59	6.95	6.63	####	0.220	0.225	0.221	-1.42	-11.51
110	346	236	2260.97	2262.76	####	2.73	24.17	7.14	6.59	6.97	6.64	####	0.206	0.213	0.208	-1.40	-11.74
110	348	238	2263.75	2265.48	####	2.78	24.59	7.15	6.60	6.98	6.65	####	0.186	0.193	0.188	-1.47	-11.95
110	350	240	2266.67	2268.39	####	2.93	24.94	7.17	6.61	7.00	6.65	####	0.169	0.176	0.171	-1.52	-12.16
110	352	242	2269.72	2271.44	####	3.05	25.31	7.19	6.61	7.01	6.66	####	0.153	0.159	0.155	-1.57	-12.37
110	354	244	2272.87	2274.55	####	3.15	25.66	7.21	6.62	7.03	6.67	####	0.139	0.144	0.141	-1.60	-12.55
110	356	246	2276.07	2277.59	####	3.20	25.98	7.23	6.63	7.05	6.67	####	0.128	0.133	0.130	-1.31	-12.72
110	358	248	2278.15	2279.66	####	2.09	26.10	7.25	6.63	7.06	6.68	####	0.107	0.114	0.109	-1.14	-12.79
110	360	250	2280.86	2281.83	####	2.71	26.14	7.26	6.64	7.08	6.68	####	-0.096	-0.085	-0.093	-1.68	-12.85
110	362	252	2284.18	2284.87	####	3.31	26.41	7.28	6.64	7.09	6.69	####	-0.087	-0.076	-0.084	-1.47	-12.98
110	364	254	2287.04	2287.81	####	2.87	26.68	7.31	6.64	7.11	6.69	####	-0.053	-0.047	-0.051	-1.57	-13.12
110	366	256	2290.22	2290.22	####	3.18	26.90	7.33	6.64	7.13	6.69	####	-0.035	-0.030	-0.034	-1.42	-13.24
110	368	258	2293.35	2293.35	####	3.13	27.07	7.36	6.64	7.15	6.69	####	0.000	0.000	0.000	-0.83	-13.33
110	380	270	2293.71	2294.78	####	0.61	28.65	7.52	6.76	7.30	6.81	####	0.132	0.145	0.136	-0.32	-14.11
110	382	272	2294.35	2295.54	####	0.63	28.92	7.54	6.78	7.33	6.82	####	0.151	0.164	0.155	-0.36	-14.24
110	384	274	2295.11	2296.35	####	0.77	29.27	7.57	6.80	7.36	6.85	####	0.172	0.190	0.177	-0.45	-14.41
110	386	276	2296.13	2297.35	####	1.01	29.70	7.60	6.83	7.39	6.88	####	0.194	0.218	0.201	-0.56	-14.60
110	388	278	2297.25	2298.44	####	1.12	30.13	7.63	6.86	7.42	6.90	####	0.211	0.238	0.218	-0.56	-14.80
110	390	280	2298.29	2299.46	####	1.04	30.53	7.65	6.88	7.44	6.92	####	0.224	0.252	0.232	-0.48	-14.99
110	392	282	2299.14	2300.37	####	0.85	30.87	7.68	6.89	7.47	6.94	####	0.235	0.262	0.243	-0.40	-15.15
110	394	284	2299.88	2301.16	####	0.74	31.21	7.71	6.91	7.49	6.95	####	0.246	0.270	0.253	-0.37	-15.32
110	396	286	2300.56	2301.83	####	0.68	31.60	7.73	6.92	7.52	6.97	####	0.254	0.277	0.260	-0.33	-15.50
110	398	288	2301.15	2302.35	####	0.59	32.00	7.75	6.94	7.54	6.99	####	0.259	0.281	0.265	-0.28	-15.70
110	400	290	2301.59	2302.70	####	0.44	32.40	7.77	6.96	7.56	7.00	####	0.263	0.284	0.269	-0.14	-15.89
110	402	292	2301.67	2302.88	####	0.08	32.74	7.80	6.97	7.58	7.02	####	0.268	0.288	0.273	0.01	-16.08
112	270	158	1941.46	1943.68	####	####	0.52	6.26	6.13	6.21	6.18	####	0.246	0.249	0.247	-8.08	0.08
112	272	160	1957.50	1959.80	####	16.04	1.34	6.28	6.14	6.22	6.19	####	0.240	0.242	0.241	-8.00	-0.35
112	274	162	1973.42	1975.61	####	15.92	2.22	6.31	6.15	6.24	6.20	####	0.238	0.240	0.239	-7.42	-0.79
112	276	164	1986.99	1989.22	####	13.57	3.34	6.32	6.15	6.25	6.21	####	0.215	0.218	0.216	-6.85	-1.30
112	278	166	2000.65	2002.77	####	13.67	4.36	6.33	6.16	6.26	6.21	####	0.193	0.198	0.195	-6.82	-1.80
112	280	168	2014.10	2016.23	####	13.44	5.43	6.35	6.17	6.28	6.22	####	0.179	0.186	0.182	-6.64	-2.33
112	282	170	2027.07	2029.31	####	12.97	6.25	6.37	6.18	6.29	6.23	####	0.168	0.176	0.171	-6.42	-2.75
112	284	172	2039.70	2041.98	####	12.63	6.92	6.39	6.18	6.31	6.23	####	0.153	0.163	0.157	-6.29	-3.09
112	286	174	2052.14	2054.34	####	12.44	7.54	6.41	6.19	6.32	6.24	####	0.139	0.150	0.143	-5.88	-3.42
112	288	176	2063.40	2065.40	####	11.25	7.92	6.42	6.19	6.33	6.24	####	0.109	0.118	0.113	-5.71	-3.59
112	290	178	2074.81	2076.32	####	11.42	8.11	6.43	6.19	6.34	6.25	####	0.078	0.084	0.080	-5.71	-3.84
112	292	180	2085.91	2085.91	####	11.09	8.63	6.45	6.20	6.35	6.25	####	0.045	0.048	0.046	-5.66	-4.14
112	294	182	2097.23	2097.23	####	11.32	9.04	6.47	6.20	6.37	6.25	####	0.000	0.000	0.000	-5.72	-4.43
112	296	184	2108.35	2108.35	####	11.12	9.80	6.49	6.20	6.38	6.25	####	0.000	0.000	0.000	-4.93	-4.63
112	298	186	2116.59	2116.59	####	8.24	10.46	6.52	6.23	6.41	6.28	####	0.000	0.000	0.000	-4.13	-4.96
112	300	188	2124.73	2124.73	####	8.14	11.02	6.54	6.25	6.43	6.30	####	0.007	0.009	0.008	-4.10	-5.28
112	302	190	2134.10	2136.61	####	9.36	11.46	6.77	6.48	6.66	6.53	####	0.458	0.458	0.458	-4.76	-5.37
112	304	192	2143.46	2145.89	####	9.37	11.97	6.78	6.48	6.67	6.53	####	0.443	0.443	0.443	-4.68	-5.62
112	306	194	2152.66	2154.93	####	9.20	12.45	6.78	6.48	6.67	6.53	####	0.420	0.421	0.420	-4.60	-5.84
112	308	196	2161.67	2163.78	####	9.01	12.98	6.79	6.48	6.68	6.53	####	0.406	0.408	0.407	-4.44	-6.10
112	310	198	2170.27	2172.25	####	8.60	13.49	6.81	6.49	6.69	6.54	####	0.394	0.398	0.396	-4.15	-6.36
112	312	200	2178.20	2180.38	####	7.93	14.07	6.83	6.50	6.71	6.55	####	0.395	0.399	0.396	-3.88	-6.64
112	314	202	2185.76	2188.03	####	7.56	14.65	6.86	6.52	6.74	6.57	####	0.397	0.400	0.398	-3.75	-6.94
112	316	204	2193.50	2195.21	####	7.73	15.02	6.81	6.46	6.69	6.51	####	0.291	0.305	0.296	-4.02	-7.18
112	318	206	2201.41	2203.03	####	7.91	15.34	6.83	6.46	6.70	6.51	####	0.275	0.293	0.281	-3.94	-7.34
112	320	208	2209.09	2210.58	####	7.69	15.73	6.84	6.47	6.72	6.52	####	0.264	0.286	0.272	-3.72	-7.54
112	322	210	2216.25	2217.87	####	7.15	16.40	6.87	6.48	6.74	6.53	####	0.264	0.285	0.271	-3.53	-7.85
112	324	212	2223.17	2224.83	####	6.92	17.01	6.89	6.50	6.76	6.55	####	0.267	0.286	0.273	-3.43	-8.15
112	326	214	2229.90	2231.54	####	6.74	17.53	6.91	6.51	6.78	6.56	####	0.271	0.289	0.277	-3.34	-8.40
112	328	216	2236.43	2238.00	####	6.53	17.98	6.94	6.53	6.80	6.57	####	0.275	0.291	0.280	-3.22	-8.63
112	330	218	2242.67	2244.17	####	6.24	18.39	6.96	6.53	6.82	6.58	####	0.275	0.289	0.280	-3.00	-8.86
112	332	220	2248.33	2249.92	####	5.67	18.97	6.98	6.55	6.84	6.60	####	0.274	0.286	0.278	-2.62	-9.15
112	334	222	2253.24	2254.93	####	4.91	19.37	7.00	6.56	6.85	6.60	####	0.263	0.273	0.266	-2.46	-9.38
112	336	224	2258.09	2259.80	####	4.85	19.80	7.01	6.56	6.87	6.61	####	0.253	0.261	0.256	-2.44	-9.59
112	338	226	2262.90	2264.64	####	4.81	20.21	7.03	6.57	6.88	6.62	####	0.246	0.251	0.248	-2.42	-9.80
112	340	228	2267.67	2269.46	####	4.78	20.65	7.05	6.58	6.90	6.63	####	0.239	0.242	0.240	-2.40	-10.01
112	342	230	2272.45	2274.23	####	4.77	21.16	7.07	6.58	6.92	6.63	####	0.232	0.234	0.233	-2.39	-10.25
112	344	232	2277.20	2278.83	####	4.75	21.77	7.09	6.59	6.94	6.64	####	0.228	0.229	0.228	-2.04	-10.53
112	346	234	2280.48	2282.27	####	3.28	22.24	7.11	6.60	6.95	6.65	####	0.216	0.218	0.217	-1.65	-10.77
112	348	236	2283.69	2285.58	####	3.21	22.72	7.13	6.61	6.97	6.66	####	0.202	0.207	0.204	-1.64	-11.02
112	350	238	2286.94	2288.81	####	3.25	23.19	7.15	6.62	6.98	6.66	####	0.184	0.189	0.186	-1.70	-11.27
112	352	240	2290.33	2292.18	####	3.40	23.66	7.16	6.62	6.99	6.67	####	0.168	0.172	0.169	-1.75	-11.52
112	354	242	2293.82	2295.66	####	3.49	24.10	7.18	6.63	7.01	6.68	####	0.153	0.157	0.154	-1.78	-11.74
112	356	244	2297.36	2299.15	####	3.53	24.49	7.20	6.64	7.03	6.68	####	0.139	0.145	0.141	-1.78	-11.93
112	358	246	2300.88	2302.53	####	3.53	24.81	7.22	6.64	7.05	6.69	####	0.129	0.135	0.131	-1.46	-12.09
112	360	248	2303.09	2304.70	####	2.21	24.94	7.24	6.65	7.06	6.69	####	0.108	0.117	0.111	-1.21	-12.16
112	362	250	2305.78	2307.02	####	2.68	24.92	7.25	6.65	7.07	6.70	####	0.079	0.080	0.079	-1.61	-12.30
112	364	252	2309.09	2309.93	####	3.32	24.92	7.27	6.65	7.09	6.70	####	0.052	0.048	0.051	-1.72	-12.48
112	366	254	2312.56	2312.56	####	3.46	25.52	7.29	6.66	7.10	6.70	####	0.005	0.005	0.005	-1.80	-12.63
112	368	256	2316.07	2316.07	####	3.51	25.84	7.32	6.66	7.12	6.70	####	0.000	0.000	0.000	-1.73	-12.72
112	370	258	2319.41	2319.41	####	3.34	26.05	7.35	6.66	7.14	6.71	####	0.000	0.000	0.000	-0.97	-12.80
112	378	266	2319.62	2320.54	####	0.63	27.18	7.45	6.74	7.24	6.79	####	0.085	0.097	0.088	-0.43	-13.38
112	380	268	2320.50	2321.43	####	0.88	27.39	7.47	6.76	7.27	6.80	####	0.107	0.119	0.110	-0.45	-13.49
112	382	270	2321.83	2323.73	####	1.33	28.11	7.65	6.97	7.46	7.01	####	0.437	0.431	0.435	-0.69	-13.92
112	384	272	2323.12	2325.02	####	1.30	28.78	7.67	6.98	7.48	7.03	####	0.437	0.432	0.436	-0.62	-14.12
112	386	274	2324.25	2326.11	####	1.12	29.13	7.69	7.00	7.50	7.04	####	0.436	0.431	0.435	-0.52	-14.32
112	388	276	2325.11	2326.95	####	0.87	28.99	7.70	7.00	7.51	7.05	####	0.423	0.419	0.422	-0.43	-14.50
112	390	278	2325.94	2327.62	####	0.82	28.69	7.69	6.99	7.49	7.03	####	0.384	0.379	0.383	-0.50	-14.65
112	392	280	2327.64	2328.80	####	1.70	29.35	7.64	6.89	7.44	6.94	####	0.223	0.253	0.231	-0.65	-14.41
112	394	282	2328.81	2330.08	####	1.17	29.68	7.67	6.91	7.46	6.96	####	0.234	0.263	0.242	-0.57	-14.56
112	396	284	2329.89	2331.22	####	1.08	30.01	7.69	6.93	7.49	6.97	####	0.244	0.271	0.252	-0.54	-14.72
112	398	286	2330.92	2332.22	####	1.03	30.36	7.72	6.94	7.51	6.99	####	0.252	0.277	0.259	-0.51	-14.89
112	400	288	2331.89	2333.11	####	0.97	30.74	7.74	6.96	7.53	7.01	####	0.258	0.282	0.264	-0.46	-15.06
112	402	290	2332.71	2333.85	####	0.82	31.12	7.76	6.97	7.55	7.02	####	0.262	0.285	0.268	-0.34	-15.24
112	404	292	2333.21	2334.38	####	0.50	31.54	7.79	6.99	7.57	7.04	####	0.267	0.290	0.273	-0.16	-15.45
112	406	294	2333.36	2334.60	####	0.15	31.81	7.81	7.00	7.60	7.05	####	0.271	0.292	0.277	-0.06	-15.59
112	408	296	2333.39	2334.67	####	0.03	32.07	7.83	7.01	7.62	7.06	####	0.273	0.292	0.278	-0.02	-15.72
112	410	298	2333.36	2334.66	####	-0.04	32.33	7.86	7.02	7.64	7.07	####	0.274	0.292	0.279	0.02	-15.87
114	274	160	1957.44	1959.76	####	####	-0.06	6.29	6.16	6.23	6.21	####	0.232	0.232	0.232	-8.44	0.38
114	276	162	1974.23	1976.42	####	16.79	0.81	6.31	6.17	6.25	6.22	####	0.231	0.230	0.231	-7.88	-0.04
114	278	164	1988.86	1991.27	####	14.63	1.87	6.32	6.17	6.26	6.22	####	0.212	0.212	0.212	-7.32	-0.54
114	280	166	2003.48	2005.77	####	14.62	2.83	6.34	6.18	6.27	6.23	####	0.190	0.192	0.190	-7.33	-0.95
114	282	168	2018.00	2020.20	####	14.51	3.90	6.35	6.19	6.29	6.24	####	0.175	0.179	0.177	-7.12	-1.41
114	284	170	2031.78	2034.21	####	13.78	4.71	6.37	6.20	6.30	6.25	####	0.167	0.172	0.169	-6.79	-1.86
114	286	172	2045.12	2047.60	####	13.34	5.42	6.39	6.20	6.32	6.25	####	0.154	0.163	0.158	-6.62	-2.22
114	288	174	2058.21	2060.54	####	13.09	6.07	6.41	6.21	6.33	6.26	####	0.140	0.151	0.144	-6.15	-2.54
114	290	176	2069.74	2071.83	####	11.53	6.34	6.42	6.21	6.34	6.26	####	0.111	0.122	0.115	-5.89	-2.71
114	292	178	2081.74	2083.20	####	12.01	6.93	6.43	6.21	6.35	6.26	####	0.074	0.077	0.075	-6.03	-3.15
114	294	180	2093.49	2093.49	####	11.74	7.58	6.45	6.21	6.36	6.26	####	0.039	0.039	0.039	-5.98	-3.49
114	296	182	2105.41	2105.41	####	11.93	8.18	6.47	6.22	6.37	6.27	####	0.000	0.000	0.000	-5.94	-3.76
114	298	184	2116.93	2116.93	####	11.52	8.58	6.49	6.22	6.39	6.27	####	0.000	0.000	0.000	-5.17	-3.96
114	300	186	2125.82	2125.82	####	8.88	9.22	6.51	6.24	6.41	6.29	####	0.000	0.000	0.000	-4.45	-4.29
114	302	188	2134.59	2134.59	####	8.77	9.85	6.54	6.26	6.44	6.31	####	0.000	0.000	0.000	-4.41	-4.61
114	304	190	2144.16	2146.74	####	9.57	10.06	6.78	6.51	6.68	6.56	####	0.469	0.475	0.471	-4.98	-4.74
114	306	192	2154.01	2156.51	####	9.85	10.55	6.79	6.51	6.69	6.56	####	0.454	0.458	0.456	-4.93	-4.97
114	308	194	2163.70	2166.12	####	9.69	11.04	6.80	6.52	6.70	6.57	####	0.442	0.445	0.443	-4.79	-5.21
114	310	196	2173.14	2175.35	####	9.44	11.47	6.80	6.51	6.70	6.56	####	0.413	0.416	0.414	-4.68	-5.41
114	312	198	2182.22	2184.31	####	9.08	11.95	6.81	6.51	6.70	6.56	####	0.396	0.400	0.398	-4.42	-5.65
114	314	200	2190.73	2192.99	####	8.51	12.53	6.83	6.52	6.72	6.57	####	0.395	0.399	0.397	-4.17	-5.93
114	316	202	2198.89	2201.23	####	8.16	13.13	6.86	6.54	6.75	6.59	####	0.397	0.401	0.399	-4.04	-6.21
114	318	204	2207.01	2208.75	####	8.12	13.52	6.81	6.48	6.70	6.53	####	0.296	0.306	0.300	-4.22	-6.36
114	320	206	2215.29	2216.95	####	8.28	13.89	6.83	6.48	6.71	6.53	####	0.279	0.294	0.284	-4.12	-6.57
114	322	208	2223.37	2224.96	####	8.08	14.28	6.84	6.49	6.72	6.54	####	0.266	0.285	0.272	-3.99	-6.79
114	324	210	2231.15	2232.77	####	7.77	14.90	6.86	6.50	6.74	6.55	####	0.263	0.282	0.269	-3.84	-7.08
114	326	212	2238.65	2240.28	####	7.50	15.48	6.89	6.52	6.76	6.57	####	0.264	0.284	0.271	-3.70	-7.37
114	328	214	2245.89	2247.50	####	7.24	15.99	6.91	6.53	6.78	6.58	####	0.269	0.287	0.275	-3.58	-7.62
114	330	216	2252.88	2254.48	####	6.99	16.45	6.94	6.54	6.80	6.59	####	0.273	0.289	0.279	-3.45	-7.85
114	332	218	2259.61	2261.18	####	6.72	16.94	6.96	6.55	6.82	6.60	####	0.274	0.289	0.279	-3.28	-8.11
114	334	220	2265.90	2267.47	####	6.30	17.57	6.98	6.57	6.84	6.62	####	0.274	0.289	0.279	-2.89	-8.43
114	336	222	2271.30	2272.96	####	5.40	18.06	6.99	6.58	6.86	6.63	####	0.262	0.274	0.266	-2.71	-8.72
114	338	224	2276.61	2278.30	####	5.31	18.52	7.01	6.58	6.87	6.63	####	0.253	0.262	0.256	-2.66	-8.96
114	340	226	2281.82	2283.60	####	5.21	18.92	7.03	6.59	6.89	6.64	####	0.245	0.253	0.248	-2.63	-9.18
114	342	228	2287.03	2288.88	####	5.21	19.36	7.05	6.60	6.90	6.65	####	0.237	0.242	0.239	-2.63	-9.41
114	344	230	2292.28	2294.13	####	5.26	19.84	7.07	6.60	6.92	6.65	####	0.230	0.233	0.231	-2.64	-9.64
114	346	232	2297.55	2299.23	####	5.27	20.36	7.09	6.61	6.94	6.66	####	0.226	0.227	0.226	-2.27	-9.86
114	348	234	2301.30	2303.17	####	3.75	20.83	7.11	6.62	6.95	6.67	####	0.213	0.215	0.214	-1.89	-10.08
114	350	236	2305.03	2307.02	####	3.73	21.34	7.13	6.62	6.97	6.67	####	0.200	0.202	0.200	-1.89	-10.31
114	352	238	2308.79	2310.82	####	3.76	21.85	7.14	6.63	6.98	6.68	####	0.184	0.186	0.184	-1.93	-10.54
114	354	240	2312.67	2314.64	####	3.88	22.33	7.16	6.64	6.99	6.69	####	0.167	0.169	0.168	-1.98	-10.74
114	356	242	2316.58	2318.53	####	3.91	22.76	7.17	6.65	7.01	6.69	####	0.153	0.157	0.155	-1.97	-10.93
114	358	244	2320.47	2322.38	####	3.89	23.12	7.19	6.65	7.03	6.70	####	0.141	0.147	0.143	-1.95	-11.10
114	360	246	2324.33	2326.09	####	3.86	23.45	7.22	6.66	7.04	6.70	####	0.130	0.138	0.133	-1.56	-11.28
114	362	248	2326.68	2328.37	####	2.35	23.58	7.23	6.66	7.06	6.71	####	0.109	0.118	0.112	-1.32	-11.40
114	364	250	2329.74	2330.89	####	3.06	23.96	7.24	6.66	7.07	6.71	####	0.073	0.069	0.071	-1.86	-11.72
114	366	252	2333.44	2333.44	####	3.70	24.35	7.26	6.67	7.08	6.71	####	0.045	0.040	0.043	-1.88	-11.92
114	368	254	2337.22	2337.22	####	3.78	24.67	7.28	6.67	7.10	6.72	####	0.000	0.000	0.000	-1.91	-12.07
114	370	256	2340.92	2340.92	####	3.69	24.85	7.31	6.67	7.12	6.72	####	0.000	0.000	0.000	-1.82	-12.17
114	372	258	2344.42	2344.42	####	3.50	25.01	7.34	6.67	7.14	6.72	####	0.000	0.000	0.000	-1.10	-12.25
114	374	260	2344.59	2344.59	####	0.18	25.39	7.36	6.69	7.16	6.74	####	0.000	0.000	0.000	-0.13	-12.45
114	376	262	2344.81	2344.81	####	0.21	25.78	7.38	6.71	7.18	6.76	####	0.000	0.000	0.000	-0.15	-12.65
114	378	264	2345.05	2345.05	####	0.24	26.06	7.40	6.73	7.20	6.78	####	0.000	0.000	0.000	-0.16	-12.85
114	380	266	2345.81	2346.82	####	0.76	26.19	7.43	6.75	7.23	6.80	####	0.072	0.084	0.076	-0.49	-12.89
114	382	268	2347.22	2349.19	####	1.40	26.72	7.62	6.98	7.43	7.02	####	0.435	0.431	0.434	-0.93	-13.10
114	384	270	2349.00	2350.96	####	1.78	27.17	7.64	6.99	7.45	7.03	####	0.435	0.431	0.434	-0.88	-13.28
114	386	272	2350.68	2352.62	####	1.69	27.56	7.66	7.00	7.47	7.05	####	0.435	0.431	0.434	-0.82	-13.47
114	388	274	2352.21	2354.09	####	1.53	27.96	7.68	7.02	7.49	7.06	####	0.433	0.429	0.432	-0.72	-13.66
114	390	276	2353.48	2355.31	####	1.27	28.36	7.70	7.02	7.51	7.07	####	0.425	0.421	0.424	-0.59	-13.87
114	392	278	2354.62	2356.27	####	1.14	28.69	7.68	7.00	7.48	7.04	####	0.377	0.369	0.374	-0.69	-14.07
114	394	280	2355.85	2357.42	####	1.23	28.21	7.69	7.01	7.50	7.05	####	0.372	0.364	0.370	-0.56	-14.25
114	396	282	2357.30	2358.60	####	1.45	28.49	7.66	6.93	7.45	6.97	####	0.231	0.259	0.239	-0.72	-13.98
114	398	284	2358.69	2360.04	####	1.39	28.80	7.68	6.94	7.48	6.99	####	0.241	0.267	0.248	-0.70	-14.13
114	400	286	2360.05	2361.36	####	1.35	29.13	7.70	6.96	7.50	7.01	####	0.249	0.273	0.256	-0.68	-14.28
114	402	288	2361.35	2362.59	####	1.30	29.46	7.73	6.98	7.52	7.02	####	0.255	0.278	0.262	-0.63	-14.44
114	404	290	2362.52	2363.70	####	1.17	29.81	7.75	6.99	7.54	7.04	####	0.260	0.283	0.266	-0.53	-14.60
114	406	292	2363.43	2364.54	####	0.91	30.21	7.77	7.01	7.57	7.05	####	0.265	0.288	0.271	-0.33	-14.79
114	408	294	2363.86	2365.10	####	0.43	30.50	7.80	7.02	7.59	7.06	####	0.268	0.290	0.274	-0.20	-14.94
114	410	296	2364.17	2365.50	####	0.32	30.78	7.82	7.03	7.61	7.08	####	0.270	0.290	0.275	-0.17	-15.09
114	412	298	2364.46	2365.83	####	0.28	31.10	7.84	7.04	7.63	7.09	####	0.271	0.290	0.276	-0.15	-15.26
114	414	300	2364.72	2366.09	####	0.27	31.45	7.86	7.05	7.65	7.10	####	0.271	0.289	0.276	-0.14	-15.44
114	416	302	2364.98	2366.26	####	0.25	31.83	7.88	7.07	7.67	7.11	####	0.271	0.288	0.276	-0.12	-15.62
114	418	304	2365.15	2366.21	####	0.18	32.24	7.90	7.08	7.69	7.13	####	0.271	0.288	0.276	0.09	-15.81
116	282	166	2004.31	2007.11	####	####	0.83	6.35	6.20	6.29	6.25	####	0.199	0.201	0.200	-7.65	0.13
116	284	168	2019.48	2022.18	####	15.17	1.49	6.36	6.21	6.30	6.26	####	0.181	0.185	0.183	-7.58	-0.19
116	286	170	2034.42	2037.11	####	14.94	2.64	6.38	6.22	6.31	6.27	####	0.170	0.176	0.172	-7.29	-0.63
116	288	172	2048.51	2051.31	####	14.09	3.39	6.40	6.23	6.33	6.28	####	0.164	0.172	0.167	-6.87	-0.96
116	290	174	2061.97	2064.50	####	13.46	3.76	6.41	6.23	6.34	6.28	####	0.145	0.158	0.150	-6.32	-1.29
116	292	176	2074.20	2076.19	####	12.23	4.46	6.42	6.22	6.34	6.27	####	0.100	0.105	0.102	-6.51	-1.88
116	294	178	2087.33	2088.60	####	13.13	5.59	6.43	6.22	6.35	6.28	####	0.067	0.066	0.067	-6.38	-2.48
116	296	180	2099.74	2099.74	####	12.41	6.26	6.45	6.23	6.36	6.28	####	0.034	0.033	0.033	-6.26	-2.79
116	298	182	2112.17	2112.17	####	12.42	6.76	6.47	6.23	6.38	6.28	####	0.000	0.000	0.000	-6.16	-3.03
116	300	184	2124.10	2124.10	####	11.93	7.17	6.49	6.24	6.39	6.29	####	0.000	0.000	0.000	-5.37	-3.24
116	302	186	2133.63	2133.63	####	9.53	7.81	6.51	6.26	6.42	6.31	####	0.000	0.000	0.000	-4.77	-3.56
116	304	188	2143.03	2143.03	####	9.40	8.45	6.54	6.28	6.44	6.33	####	0.000	0.000	0.000	-4.72	-3.86
116	306	190	2153.03	2155.66	####	9.99	8.87	6.79	6.55	6.70	6.60	####	0.481	0.493	0.485	-5.17	-4.17
116	308	192	2163.29	2165.84	####	10.26	9.28	6.80	6.55	6.70	6.59	####	0.464	0.474	0.468	-5.15	-4.36
116	310	194	2173.47	2175.94	####	10.18	9.76	6.81	6.55	6.72	6.60	####	0.454	0.462	0.457	-5.02	-4.59
116	312	196	2183.27	2185.57	####	9.80	10.12	6.81	6.54	6.71	6.59	####	0.421	0.427	0.423	-4.92	-4.77
116	314	198	2192.82	2195.04	####	9.55	10.60	6.82	6.54	6.72	6.59	####	0.402	0.408	0.404	-4.67	-5.01
116	316	200	2201.85	2204.15	####	9.03	11.12	6.83	6.54	6.73	6.59	####	0.394	0.398	0.396	-4.44	-5.26
116	318	202	2210.56	2212.92	####	8.71	11.66	6.86	6.56	6.75	6.61	####	0.394	0.398	0.395	-4.32	-5.52
116	320	204	2219.07	2221.43	####	8.51	12.05	6.88	6.58	6.78	6.63	####	0.396	0.399	0.397	-4.22	-5.79
116	322	206	2227.65	2229.44	####	8.58	12.36	6.83	6.51	6.71	6.56	####	0.284	0.295	0.288	-4.33	-5.88
116	324	208	2236.18	2237.89	####	8.53	12.80	6.84	6.51	6.73	6.56	####	0.269	0.283	0.274	-4.25	-6.11
116	326	210	2244.52	2246.19	####	8.35	13.38	6.86	6.52	6.74	6.57	####	0.261	0.277	0.267	-4.13	-6.37
116	328	212	2252.60	2254.22	####	8.07	13.95	6.88	6.53	6.76	6.58	####	0.261	0.278	0.267	-3.97	-6.65
116	330	214	2260.33	2261.97	####	7.74	14.44	6.91	6.55	6.78	6.59	####	0.265	0.282	0.271	-3.82	-6.90
116	332	216	2267.81	2269.47	####	7.47	14.93	6.93	6.56	6.80	6.61	####	0.269	0.285	0.275	-3.70	-7.14
116	334	218	2275.06	2276.74	####	7.25	15.45	6.95	6.57	6.82	6.62	####	0.271	0.286	0.277	-3.57	-7.40
116	336	220	2282.02	2283.60	####	6.96	16.12	6.98	6.59	6.84	6.63	####	0.273	0.287	0.278	-3.22	-7.72
116	338	222	2288.05	2289.67	####	6.03	16.75	6.99	6.59	6.86	6.64	####	0.258	0.271	0.263	-3.01	-8.07
116	340	224	2293.88	2295.57	####	5.83	17.27	7.01	6.60	6.87	6.65	####	0.251	0.262	0.255	-2.89	-8.35
116	342	226	2299.55	2301.37	####	5.67	17.73	7.03	6.61	6.89	6.66	####	0.244	0.253	0.247	-2.85	-8.59
116	344	228	2305.22	2307.11	####	5.66	18.19	7.05	6.62	6.91	6.67	####	0.237	0.243	0.239	-2.86	-8.82
116	346	230	2310.92	2312.80	####	5.70	18.63	7.07	6.62	6.92	6.67	####	0.230	0.235	0.232	-2.86	-9.04
116	348	232	2316.60	2318.32	####	5.68	19.04	7.09	6.63	6.94	6.68	####	0.227	0.230	0.228	-2.48	-9.22
116	350	234	2320.74	2322.67	####	4.14	19.44	7.11	6.64	6.96	6.69	####	0.214	0.218	0.215	-2.09	-9.40
116	352	236	2324.86	2326.95	####	4.12	19.84	7.12	6.65	6.97	6.69	####	0.201	0.205	0.202	-2.09	-9.57
116	354	238	2329.00	2331.15	####	4.14	20.21	7.14	6.65	6.98	6.70	####	0.186	0.190	0.188	-2.11	-9.74
116	356	240	2333.22	2335.27	####	4.22	20.55	7.15	6.66	7.00	6.71	####	0.169	0.173	0.170	-2.15	-9.90
116	358	242	2337.45	2339.49	####	4.23	20.87	7.17	6.66	7.01	6.71	####	0.155	0.160	0.156	-2.12	-10.05
116	360	244	2341.66	2343.64	####	4.21	21.19	7.19	6.67	7.02	6.71	####	0.140	0.147	0.142	-2.12	-10.21
116	362	246	2345.86	2347.69	####	4.21	21.53	7.21	6.67	7.04	6.72	####	0.129	0.137	0.132	-1.74	-10.38
116	364	248	2348.66	2350.29	####	2.79	21.98	7.22	6.67	7.05	6.72	####	0.103	0.105	0.103	-1.66	-10.68
116	366	250	2352.55	2353.54	####	3.89	22.80	7.23	6.67	7.06	6.72	####	0.060	0.052	0.057	-2.09	-11.14
116	368	252	2356.65	2356.65	####	4.10	23.21	7.25	6.68	7.07	6.72	####	0.020	0.017	0.019	-2.10	-11.35
116	370	254	2360.74	2360.74	####	4.08	23.51	7.27	6.68	7.09	6.73	####	0.000	0.000	0.000	-2.01	-11.48
116	372	256	2364.61	2364.61	####	3.87	23.70	7.30	6.68	7.11	6.73	####	0.000	0.000	0.000	-1.90	-11.57
116	374	258	2368.28	2368.28	####	3.67	23.86	7.33	6.68	7.13	6.73	####	0.000	0.000	0.000	-1.24	-11.66
116	376	260	2368.88	2368.88	####	0.60	24.28	7.35	6.70	7.15	6.75	####	0.000	0.000	0.000	-0.33	-11.86
116	378	262	2369.49	2369.49	####	0.61	24.68	7.37	6.72	7.18	6.77	####	0.000	0.000	0.000	-0.35	-12.07
116	380	264	2370.11	2370.11	####	0.62	25.07	7.39	6.75	7.20	6.79	####	0.014	0.018	0.015	-0.38	-12.26
116	382	266	2371.03	2372.16	####	0.92	25.22	7.42	6.77	7.23	6.82	####	0.056	0.067	0.060	-0.56	-12.38
116	384	268	2372.75	2374.77	####	1.72	25.53	7.61	7.00	7.43	7.04	####	0.434	0.431	0.433	-1.09	-12.49
116	386	270	2374.87	2376.89	####	2.13	25.88	7.63	7.01	7.45	7.05	####	0.432	0.430	0.431	-1.06	-12.66
116	388	272	2376.93	2378.91	####	2.05	26.24	7.65	7.02	7.47	7.07	####	0.431	0.428	0.430	-1.01	-12.84
116	390	274	2378.86	2380.77	####	1.93	26.65	7.67	7.03	7.49	7.08	####	0.429	0.425	0.428	-0.93	-13.04
116	392	276	2380.57	2382.39	####	1.71	27.09	7.69	7.04	7.50	7.09	####	0.423	0.419	0.422	-0.78	-13.24
116	394	278	2382.16	2383.79	####	1.59	27.54	7.66	7.01	7.48	7.06	####	0.370	0.359	0.367	-0.87	-13.49
116	396	280	2383.75	2385.26	####	1.59	27.89	7.68	7.02	7.50	7.07	####	0.370	0.359	0.366	-0.70	-13.66
116	398	282	2384.96	2386.50	####	1.21	27.66	7.69	7.02	7.50	7.07	####	0.352	0.345	0.350	-0.63	-13.76
116	400	284	2386.33	2387.69	####	1.37	27.64	7.67	6.96	7.47	7.01	####	0.238	0.261	0.244	-0.85	-13.57
116	402	286	2387.99	2389.32	####	1.66	27.94	7.69	6.98	7.49	7.02	####	0.246	0.268	0.253	-0.83	-13.72
116	404	288	2389.59	2390.87	####	1.60	28.24	7.72	6.99	7.51	7.04	####	0.252	0.274	0.259	-0.78	-13.86
116	406	290	2391.08	2392.30	####	1.49	28.56	7.74	7.00	7.54	7.05	####	0.257	0.279	0.263	-0.71	-14.01
116	408	292	2392.37	2393.45	####	1.29	28.94	7.76	7.02	7.56	7.07	####	0.261	0.284	0.268	-0.50	-14.18
116	410	294	2393.10	2394.36	####	0.74	29.25	7.78	7.03	7.58	7.08	####	0.263	0.285	0.269	-0.35	-14.35
116	412	296	2393.74	2395.12	####	0.64	29.57	7.81	7.05	7.60	7.09	####	0.265	0.285	0.270	-0.33	-14.52
116	414	298	2394.37	2395.79	####	0.63	29.92	7.83	7.06	7.62	7.10	####	0.266	0.285	0.271	-0.33	-14.69
116	416	300	2395.00	2396.38	####	0.62	30.27	7.85	7.07	7.64	7.12	####	0.267	0.285	0.272	-0.32	-14.86
116	418	302	2395.60	2396.89	####	0.60	30.62	7.87	7.08	7.66	7.13	####	0.268	0.285	0.272	-0.29	-15.03
116	420	304	2396.13	2397.19	####	0.53	30.98	7.89	7.09	7.68	7.14	####	0.268	0.285	0.273	-0.06	-15.19
116	422	306	2395.83	2397.10	####	-0.30	31.24	7.91	7.10	7.70	7.15	####	0.265	0.282	0.270	0.16	-15.35
118	288	170	2033.16	2034.78	####	14.41	-1.26	6.36	6.21	6.30	6.26	####	0.105	0.100	0.103	-7.80	-0.11
118	290	172	2049.52	2049.52	####	16.36	1.01	6.37	6.22	6.31	6.27	####	0.000	0.000	0.000	-7.73	-1.22
118	292	174	2063.80	2063.80	####	14.28	1.83	6.39	6.23	6.32	6.28	####	0.012	0.012	0.012	-7.09	-1.42
118	294	176	2077.83	2077.83	####	14.02	3.63	6.41	6.23	6.34	6.28	####	0.048	0.045	0.047	-6.98	-1.51
118	296	178	2091.55	2092.64	####	13.72	4.22	6.43	6.24	6.36	6.29	####	0.059	0.055	0.057	-6.68	-1.67
118	298	180	2104.53	2104.53	####	12.98	4.78	6.45	6.24	6.37	6.29	####	0.000	0.000	0.000	-6.59	-2.08
118	300	182	2117.47	2117.47	####	12.94	5.30	6.47	6.25	6.38	6.30	####	0.000	0.000	0.000	-6.38	-2.30
118	302	184	2129.81	2129.81	####	12.34	5.71	6.49	6.25	6.40	6.30	####	0.000	0.000	0.000	-5.65	-2.51
118	304	186	2139.97	2139.97	####	10.15	6.34	6.52	6.27	6.42	6.32	####	0.000	0.000	0.000	-5.08	-2.82
118	306	188	2150.46	2152.52	####	10.49	7.43	6.82	6.62	6.74	6.66	####	0.554	0.568	0.559	-5.32	-3.81
118	308	190	2161.22	2163.83	####	10.77	8.20	6.85	6.63	6.76	6.68	####	0.552	0.569	0.558	-5.19	-3.87
118	310	192	2171.41	2174.03	####	10.19	8.12	6.86	6.64	6.78	6.68	####	0.542	0.559	0.548	-5.10	-4.09
118	312	194	2181.98	2184.48	####	10.56	8.51	6.82	6.58	6.73	6.63	####	0.462	0.477	0.468	-5.26	-3.97
118	314	196	2192.20	2194.73	####	10.22	8.93	6.84	6.58	6.74	6.63	####	0.449	0.461	0.453	-5.02	-4.20
118	316	198	2202.18	2204.47	####	9.98	9.36	6.83	6.56	6.73	6.61	####	0.410	0.417	0.413	-4.89	-4.41
118	318	200	2211.68	2214.00	####	9.50	9.83	6.84	6.56	6.74	6.61	####	0.392	0.397	0.394	-4.70	-4.64
118	320	202	2220.92	2223.27	####	9.24	10.36	6.86	6.58	6.75	6.63	####	0.388	0.391	0.389	-4.59	-4.91
118	322	204	2229.75	2231.81	####	8.83	10.68	6.83	6.54	6.72	6.59	####	0.320	0.322	0.320	-4.63	-5.13
118	324	206	2238.86	2240.84	####	9.12	11.22	6.84	6.54	6.73	6.59	####	0.303	0.307	0.304	-4.55	-5.35
118	326	208	2247.81	2249.68	####	8.94	11.63	6.85	6.54	6.74	6.59	####	0.286	0.294	0.289	-4.46	-5.56
118	328	210	2256.59	2258.33	####	8.79	12.07	6.87	6.54	6.75	6.59	####	0.268	0.280	0.272	-4.38	-5.75
118	330	212	2265.18	2266.80	####	8.58	12.58	6.88	6.55	6.77	6.60	####	0.259	0.274	0.265	-4.22	-5.98
118	332	214	2273.41	2275.07	####	8.23	13.07	6.91	6.56	6.79	6.61	####	0.262	0.277	0.267	-4.06	-6.23
118	334	216	2281.38	2283.12	####	7.97	13.58	6.93	6.58	6.81	6.62	####	0.265	0.279	0.270	-3.95	-6.49
118	336	218	2289.17	2290.92	####	7.79	14.11	6.95	6.59	6.83	6.64	####	0.267	0.281	0.272	-3.85	-6.76
118	338	220	2296.73	2298.32	####	7.56	14.71	6.97	6.60	6.85	6.65	####	0.269	0.282	0.273	-3.58	-7.04
118	340	222	2303.55	2305.09	####	6.82	15.49	6.99	6.61	6.86	6.66	####	0.254	0.266	0.258	-3.33	-7.44
118	342	224	2309.93	2311.62	####	6.38	16.04	7.01	6.62	6.88	6.67	####	0.249	0.260	0.253	-3.15	-7.72
118	344	226	2316.11	2317.94	####	6.18	16.56	7.03	6.63	6.89	6.68	####	0.243	0.253	0.247	-3.10	-7.98
118	346	228	2322.25	2324.15	####	6.13	17.03	7.05	6.64	6.91	6.69	####	0.237	0.246	0.240	-3.08	-8.22
118	348	230	2328.36	2330.25	####	6.12	17.45	7.07	6.65	6.93	6.69	####	0.232	0.240	0.234	-3.05	-8.43
118	350	232	2334.39	2336.16	####	6.03	17.80	7.09	6.65	6.95	6.70	####	0.229	0.236	0.232	-2.66	-8.61
118	352	234	2338.88	2340.86	####	4.49	18.14	7.11	6.66	6.96	6.71	####	0.217	0.224	0.220	-2.26	-8.79
118	354	236	2343.34	2345.48	####	4.46	18.48	7.12	6.67	6.97	6.72	####	0.205	0.212	0.207	-2.25	-8.95
118	356	238	2347.79	2349.99	####	4.45	18.79	7.14	6.67	6.99	6.72	####	0.189	0.197	0.192	-2.26	-9.10
118	358	240	2352.34	2354.39	####	4.54	19.11	7.15	6.68	7.00	6.73	####	0.170	0.176	0.172	-2.30	-9.27
118	360	242	2356.85	2358.90	####	4.52	19.40	7.17	6.68	7.01	6.73	####	0.155	0.161	0.157	-2.27	-9.41
118	362	244	2361.36	2363.32	####	4.51	19.71	7.18	6.68	7.02	6.73	####	0.138	0.144	0.140	-2.28	-9.57
118	364	246	2365.89	2367.73	####	4.52	20.02	7.20	6.68	7.04	6.73	####	0.128	0.134	0.130	-1.93	-9.72
118	366	248	2369.58	2370.57	####	3.69	20.92	7.20	6.68	7.04	6.73	####	0.062	0.052	0.059	-2.36	-10.30
118	368	250	2374.17	2374.17	####	4.59	21.62	7.22	6.68	7.05	6.73	####	0.040	0.032	0.037	-2.30	-10.52
118	370	252	2378.72	2378.72	####	4.56	22.07	7.24	6.69	7.07	6.74	####	0.000	0.000	0.000	-2.25	-10.72
118	372	254	2383.03	2383.03	####	4.31	22.30	7.27	6.69	7.09	6.74	####	0.000	0.000	0.000	-2.10	-10.83
118	374	256	2387.09	2387.09	####	4.06	22.48	7.29	6.69	7.11	6.74	####	0.000	0.000	0.000	-1.99	-10.93
118	376	258	2390.93	2390.93	####	3.84	22.65	7.32	6.69	7.13	6.74	####	0.000	0.000	0.000	-1.38	-11.01
118	378	260	2391.94	2391.94	####	1.01	23.06	7.34	6.72	7.15	6.76	####	0.000	0.000	0.000	-0.54	-11.22
118	380	262	2392.96	2392.96	####	1.02	23.47	7.36	6.74	7.17	6.78	####	0.000	0.000	0.000	-0.55	-11.43
118	382	264	2393.99	2393.99	####	1.04	23.88	7.38	6.76	7.19	6.80	####	0.000	0.000	0.000	-0.56	-11.63
118	384	266	2395.15	2395.15	####	1.16	24.12	7.41	6.78	7.22	6.83	####	0.043	0.052	0.046	-0.68	-11.78
118	386	268	2397.10	2399.17	####	1.95	24.35	7.60	7.01	7.43	7.06	####	0.430	0.430	0.430	-1.26	-11.93
118	388	270	2399.56	2401.62	####	2.46	24.69	7.62	7.02	7.44	7.07	####	0.426	0.425	0.425	-1.24	-12.10
118	390	272	2401.98	2404.00	####	2.41	25.05	7.64	7.03	7.46	7.08	####	0.423	0.421	0.423	-1.20	-12.28
118	392	274	2404.31	2406.25	####	2.33	25.44	7.66	7.05	7.48	7.09	####	0.423	0.419	0.422	-1.13	-12.47
118	394	276	2406.38	2408.08	####	2.07	25.81	7.63	7.01	7.45	7.06	####	0.362	0.350	0.359	-1.11	-12.74
118	396	278	2408.52	2410.15	####	2.14	26.36	7.65	7.03	7.47	7.07	####	0.366	0.353	0.362	-1.04	-12.90
118	398	280	2410.44	2411.93	####	1.92	26.70	7.67	7.04	7.49	7.08	####	0.367	0.354	0.363	-0.85	-13.06
118	400	282	2411.88	2413.44	####	1.44	26.92	7.69	7.04	7.50	7.09	####	0.355	0.344	0.352	-0.71	-13.18
118	402	284	2413.23	2414.78	####	1.35	26.90	7.70	7.04	7.51	7.08	####	0.331	0.327	0.330	-0.75	-13.25
118	404	286	2414.84	2416.19	####	1.61	26.85	7.68	6.99	7.49	7.04	####	0.246	0.265	0.251	-0.97	-13.18
118	406	288	2416.71	2418.04	####	1.87	27.12	7.70	7.01	7.51	7.05	####	0.251	0.269	0.256	-0.92	-13.31
118	408	290	2418.49	2419.74	####	1.78	27.41	7.73	7.02	7.53	7.06	####	0.255	0.273	0.260	-0.86	-13.44
118	410	292	2420.10	2421.18	####	1.60	27.73	7.75	7.03	7.55	7.08	####	0.257	0.277	0.263	-0.67	-13.59
118	412	294	2421.19	2422.44	####	1.09	28.08	7.77	7.05	7.57	7.09	####	0.258	0.276	0.263	-0.53	-13.78
118	414	296	2422.19	2423.55	####	1.00	28.44	7.79	7.06	7.59	7.11	####	0.259	0.276	0.264	-0.51	-13.96
118	416	298	2423.17	2424.57	####	0.98	28.79	7.81	7.07	7.61	7.12	####	0.260	0.277	0.265	-0.50	-14.14
118	418	300	2424.13	2425.50	####	0.96	29.13	7.83	7.09	7.63	7.13	####	0.262	0.278	0.266	-0.48	-14.30
118	420	302	2425.05	2426.33	####	0.92	29.45	7.86	7.10	7.65	7.14	####	0.263	0.278	0.267	-0.45	-14.45
118	422	304	2425.88	2426.93	####	0.83	29.75	7.88	7.11	7.67	7.15	####	0.265	0.279	0.269	-0.24	-14.58
118	424	306	2425.94	2427.23	####	0.06	30.12	7.90	7.12	7.69	7.16	####	0.261	0.276	0.265	-0.01	-14.79
118	426	308	2425.89	2427.28	####	-0.05	30.44	7.92	7.13	7.71	7.17	####	0.258	0.273	0.262	0.02	-14.97
120	290	170	2033.99	2033.99	####	17.28	0.83	6.35	6.22	6.30	6.27	####	0.000	0.000	0.000	-8.72	-0.75
120	292	172	2051.29	2051.29	####	17.30	1.77	6.37	6.23	6.32	6.29	####	0.000	0.000	0.000	-8.03	-1.18
120	294	174	2065.98	2065.98	####	14.70	2.18	6.39	6.24	6.33	6.29	####	0.000	0.000	0.000	-7.29	-0.10
120	296	176	2080.28	2080.28	####	14.30	2.45	6.41	6.25	6.35	6.30	####	0.000	0.000	0.000	-7.11	-0.36
120	298	178	2094.26	2094.26	####	13.98	2.71	6.43	6.25	6.36	6.30	####	0.000	0.000	0.000	-6.96	-0.70
120	300	180	2107.95	2107.95	####	13.69	3.42	6.45	6.26	6.38	6.31	####	0.000	0.000	0.000	-6.80	-1.01
120	302	182	2121.31	2121.31	####	13.36	3.84	6.47	6.26	6.39	6.32	####	0.000	0.000	0.000	-6.59	-1.31
120	304	184	2133.99	2133.99	####	12.68	4.18	6.49	6.27	6.40	6.32	####	0.000	0.000	0.000	-5.85	-1.65
120	306	186	2146.19	2148.42	####	12.20	6.22	6.81	6.64	6.75	6.69	####	0.565	0.587	0.574	-5.97	-2.35
120	308	188	2157.44	2159.91	####	11.25	6.99	6.84	6.66	6.77	6.70	####	0.569	0.590	0.577	-5.58	-2.65
120	310	190	2168.40	2171.00	####	10.96	7.18	6.87	6.67	6.79	6.72	####	0.576	0.594	0.583	-5.45	-2.96
120	312	192	2179.10	2181.71	####	10.70	7.69	6.89	6.69	6.82	6.74	####	0.578	0.595	0.584	-5.32	-3.25
120	314	194	2189.54	2192.15	####	10.44	7.57	6.91	6.70	6.83	6.75	####	0.573	0.592	0.580	-5.20	-3.54
120	316	196	2199.96	2202.52	####	10.42	7.77	6.85	6.62	6.76	6.66	####	0.461	0.479	0.468	-5.23	-3.59
120	318	198	2210.35	2212.67	####	10.38	8.17	6.83	6.59	6.74	6.64	####	0.415	0.426	0.419	-5.13	-3.82
120	320	200	2220.31	2222.63	####	9.96	8.63	6.84	6.58	6.74	6.63	####	0.392	0.398	0.394	-4.95	-4.05
120	322	202	2230.07	2232.39	####	9.76	9.15	6.86	6.59	6.76	6.64	####	0.382	0.385	0.383	-4.85	-4.30
120	324	204	2239.59	2241.92	####	9.52	9.84	6.88	6.61	6.78	6.66	####	0.383	0.384	0.384	-4.70	-4.54
120	326	206	2248.94	2250.93	####	9.35	10.08	6.85	6.57	6.75	6.62	####	0.313	0.314	0.313	-4.77	-4.71
120	328	208	2258.29	2260.18	####	9.35	10.48	6.86	6.57	6.76	6.62	####	0.297	0.301	0.299	-4.65	-4.90
120	330	210	2267.43	2269.22	####	9.14	10.84	6.87	6.57	6.76	6.62	####	0.278	0.287	0.281	-4.57	-5.08
120	332	212	2276.41	2278.07	####	8.98	11.24	6.88	6.57	6.77	6.62	####	0.261	0.273	0.265	-4.46	-5.29
120	334	214	2285.14	2286.84	####	8.72	11.73	6.90	6.58	6.79	6.63	####	0.260	0.272	0.264	-4.32	-5.52
120	336	216	2293.64	2295.41	####	8.50	12.25	6.93	6.59	6.81	6.64	####	0.262	0.273	0.266	-4.22	-5.78
120	338	218	2301.96	2303.73	####	8.33	12.79	6.95	6.60	6.83	6.65	####	0.263	0.274	0.267	-4.13	-6.04
120	340	220	2310.06	2311.69	####	8.10	13.33	6.97	6.62	6.85	6.66	####	0.262	0.273	0.266	-3.94	-6.32
120	342	222	2317.70	2319.18	####	7.63	14.15	6.99	6.63	6.86	6.68	####	0.251	0.262	0.255	-3.66	-6.68
120	344	224	2324.66	2326.34	####	6.96	14.73	7.01	6.64	6.88	6.69	####	0.248	0.259	0.251	-3.43	-6.99
120	346	226	2331.39	2333.22	####	6.74	15.28	7.03	6.65	6.90	6.70	####	0.243	0.254	0.247	-3.36	-7.28
120	348	228	2338.02	2339.92	####	6.63	15.78	7.05	6.66	6.92	6.71	####	0.238	0.249	0.242	-3.32	-7.55
120	350	230	2344.58	2346.47	####	6.56	16.22	7.07	6.67	6.93	6.72	####	0.233	0.244	0.237	-3.26	-7.79
120	352	232	2350.98	2352.78	####	6.40	16.59	7.09	6.68	6.95	6.72	####	0.232	0.242	0.235	-2.87	-7.99
120	354	234	2355.84	2357.85	####	4.86	16.95	7.11	6.68	6.97	6.73	####	0.221	0.232	0.225	-2.43	-8.18
120	356	236	2360.62	2362.79	####	4.79	17.28	7.12	6.69	6.98	6.74	####	0.208	0.220	0.212	-2.41	-8.36
120	358	238	2365.38	2367.57	####	4.75	17.59	7.14	6.70	6.99	6.74	####	0.192	0.202	0.195	-2.42	-8.51
120	360	240	2370.24	2372.27	####	4.86	17.90	7.15	6.70	7.00	6.75	####	0.170	0.179	0.173	-2.45	-8.68
120	362	242	2375.03	2377.03	####	4.79	18.18	7.16	6.70	7.01	6.74	####	0.153	0.159	0.155	-2.42	-8.83
120	364	244	2379.85	2381.74	####	4.82	18.49	7.18	6.70	7.02	6.74	####	0.135	0.139	0.136	-2.42	-8.99
120	366	246	2384.65	2386.49	####	4.80	18.77	7.20	6.70	7.04	6.75	####	0.126	0.131	0.128	-1.93	-9.12
120	368	248	2389.44	2389.44	####	4.79	19.87	7.19	6.69	7.03	6.74	####	0.000	0.000	0.000	-2.59	-9.57
120	370	250	2394.53	2394.53	####	5.08	20.36	7.21	6.69	7.05	6.74	####	0.000	0.000	0.000	-2.52	-9.71
120	372	252	2399.43	2399.43	####	4.90	20.71	7.23	6.70	7.07	6.75	####	0.000	0.000	0.000	-2.38	-9.84
120	374	254	2403.95	2403.95	####	4.52	20.91	7.26	6.70	7.08	6.75	####	0.000	0.000	0.000	-2.20	-9.96
120	376	256	2408.18	2408.18	####	4.23	21.09	7.28	6.70	7.10	6.75	####	0.000	0.000	0.000	-2.08	-10.07
120	378	258	2412.19	2412.19	####	4.02	21.27	7.31	6.71	7.12	6.75	####	0.000	0.000	0.000	-1.52	-10.20
120	380	260	2413.62	2413.62	####	1.43	21.68	7.33	6.73	7.15	6.77	####	0.000	0.000	0.000	-0.75	-10.43
120	382	262	2415.05	2415.05	####	1.43	22.09	7.35	6.75	7.17	6.79	####	0.000	0.000	0.000	-0.76	-10.65
120	384	264	2416.50	2416.50	####	1.45	22.50	7.37	6.77	7.19	6.82	####	0.000	0.000	0.000	-0.77	-10.88
120	386	266	2417.99	2417.99	####	1.49	22.84	7.40	6.79	7.21	6.84	####	0.034	0.040	0.036	-0.85	-11.11
120	388	268	2420.37	2422.44	####	2.38	23.27	7.58	7.02	7.41	7.07	####	0.415	0.414	0.414	-1.44	-11.43
120	390	270	2423.20	2424.93	####	2.83	23.64	7.55	6.98	7.38	7.03	####	0.348	0.339	0.345	-1.45	-11.66
120	392	272	2426.01	2427.72	####	2.80	24.03	7.57	7.00	7.40	7.04	####	0.349	0.340	0.346	-1.38	-11.83
120	394	274	2428.68	2430.41	####	2.67	24.37	7.60	7.01	7.42	7.06	####	0.353	0.343	0.350	-1.32	-11.99
120	396	276	2431.24	2432.97	####	2.56	24.87	7.62	7.03	7.45	7.07	####	0.359	0.347	0.355	-1.27	-12.15
120	398	278	2433.70	2435.35	####	2.46	25.18	7.65	7.04	7.47	7.09	####	0.364	0.350	0.360	-1.20	-12.31
120	400	280	2435.95	2437.43	####	2.25	25.51	7.67	7.05	7.49	7.10	####	0.366	0.352	0.362	-1.00	-12.46
120	402	282	2437.65	2439.27	####	1.70	25.77	7.68	7.06	7.50	7.11	####	0.357	0.344	0.353	-0.82	-12.60
120	404	284	2439.18	2440.85	####	1.53	25.95	7.70	7.06	7.51	7.11	####	0.342	0.333	0.340	-0.80	-12.71
120	406	286	2440.74	2442.27	####	1.55	25.90	7.70	7.05	7.51	7.09	####	0.306	0.305	0.306	-0.92	-12.72
120	408	288	2442.72	2444.08	####	1.98	26.01	7.69	7.02	7.50	7.07	####	0.252	0.266	0.256	-1.05	-12.74
120	410	290	2444.76	2446.02	####	2.04	26.26	7.72	7.03	7.52	7.08	####	0.252	0.267	0.256	-1.00	-12.86
120	412	292	2446.63	2447.75	####	1.87	26.54	7.74	7.04	7.54	7.09	####	0.253	0.269	0.257	-0.84	-13.00
120	414	294	2448.13	2449.36	####	1.49	26.94	7.76	7.06	7.56	7.11	####	0.252	0.268	0.257	-0.72	-13.19
120	416	296	2449.51	2450.84	####	1.38	27.32	7.78	7.07	7.58	7.12	####	0.253	0.268	0.258	-0.69	-13.37
120	418	298	2450.84	2452.21	####	1.33	27.67	7.80	7.09	7.60	7.13	####	0.255	0.269	0.259	-0.67	-13.54
120	420	300	2452.12	2453.46	####	1.28	27.99	7.82	7.10	7.62	7.14	####	0.257	0.270	0.260	-0.64	-13.70
120	422	302	2453.34	2454.60	####	1.22	28.28	7.84	7.11	7.64	7.15	####	0.258	0.271	0.262	-0.59	-13.84
120	424	304	2454.41	2455.52	####	1.07	28.53	7.87	7.12	7.66	7.16	####	0.260	0.272	0.264	-0.42	-13.97
120	426	306	2454.96	2456.24	####	0.55	29.01	7.89	7.13	7.68	7.18	####	0.258	0.270	0.261	-0.21	-14.21
120	428	308	2455.27	2456.65	####	0.32	29.38	7.90	7.14	7.70	7.19	####	0.254	0.267	0.257	-0.15	-14.41
120	430	310	2455.51	2456.93	####	0.24	29.72	7.92	7.15	7.72	7.20	####	0.249	0.262	0.252	-0.13	-14.59
120	432	312	2455.73	2457.16	####	0.22	30.07	7.94	7.16	7.73	7.21	####	0.243	0.256	0.246	-0.12	-14.77
120	434	314	2455.95	2457.36	####	0.21	30.40	7.96	7.17	7.75	7.22	####	0.237	0.251	0.241	-0.11	-14.93
120	436	316	2456.13	2457.50	####	0.19	30.68	7.98	7.18	7.77	7.22	####	0.232	0.247	0.236	-0.09	-15.07
120	438	318	2456.25	2457.55	####	0.12	30.94	8.00	7.19	7.79	7.23	####	0.228	0.243	0.232	-0.01	-15.21
120	440	320	2456.11	2457.43	####	-0.14	31.37	8.02	7.20	7.80	7.24	####	0.222	0.236	0.226	0.19	-15.43
